Complete bipartite embeddings, lattice non-embeddability, and non-Euclidean powers of information distance

We encode the vertices of every finite complete bipartite graph as binary strings at each scale. The information distances between these strings approximate the scaled graph distances with an additive error bounded by a constant independent of the scale. We also assign one fixed infinite binary sequence to each vertex; suitable prefixes satisfy the same distance estimate with logarithmic error. This extends Hutter's construction for $K_{3,3}$ and resolves his open problem on scale-embeddings of finite complete bipartite graphs. Combined with his complete bipartite obstruction, these embeddings show that no positive power of information distance can be represented exactly by distances in a real Hilbert space, resolving his question about such representations. For conditional prefix complexity, we further prove that at most $2^{\delta+C}$ strings lie between any two strings with total distance exceeding their mutual distance by at most $\delta$, where $C$ is independent of the endpoints. This bound rules out scale-embeddings of the integer line and every positive-dimensional integer lattice, resolving Hutter's lattice embedding problem for both string and sequence embeddings. Restriction to the integer lattice gives the same conclusion for $(\mathbb R^m,\|\cdot\|_1)$ for every $m\ge1$.

==> anc/lean-supplement/Audit.lean <==
import Bipartite.LibraryTheorems
import Bipartite.Problem29
import Bipartite.RealSpaceObstruction

/-! Read the complete hypotheses as well as the kernel axiom dependencies. -/
#print axioms Kolmogorov.exists_isOptimalPrefixConditional
#print axioms Kolmogorov.exists_incompressible_string
#print axioms Kolmogorov.exists_isMartinLofRandom_uniform
#print axioms Kolmogorov.isMartinLofRandom_uniform_iff_le_KPPlain_cantorPrefix
#print axioms Kolmogorov.KP_map_le
#print axioms Kolmogorov.KP_cond_map_le
#print axioms Bipartite.Coding.optimal_complete
#print axioms Bipartite.Coding.optimal_map_bound
#print axioms Bipartite.Coding.ofBits_toBits
#print axioms Bipartite.Coding.primrec_ofBits
#print axioms Bipartite.Coding.primrec_toBits
#print axioms Bipartite.Coding.K_eq_library_KP
#print axioms Bipartite.Coding.exists_optimal_reference
#print axioms Bipartite.Coding.framed_description
#print axioms Bipartite.Coding.source_prefix_lower_of_unconditional
#print axioms Bipartite.Coding.martinLof_source_prefix_lower
#print axioms Bipartite.Coding.high_prefix_complexity_not_computable
#print axioms Bipartite.Coding.martinLof_source_not_computable
#print axioms Bipartite.Coding.sourceBlocks_pack
#print axioms Bipartite.Coding.sourceBlocks_step
#print axioms Bipartite.Coding.nested_source_martinLof
#print axioms Bipartite.finite_bipartite_embedding
#print axioms Bipartite.bipartite_embedding_main
#print axioms Bipartite.commonLength_bounds
#print axioms Bipartite.graphDistance_eq_shortestPath
#print axioms Bipartite.Coding.ofBits_bitPrefix
#print axioms Bipartite.library_bipartite_embedding_main
#print axioms Bipartite.information_distance_nonembedding
#print axioms Bipartite.infinite_prefix_nonembedding_exact
#print axioms Bipartite.library_infinite_prefix_nonembedding
#print axioms Bipartite.library_information_distance_nonembedding

#check Bipartite.Coding.exists_optimal_reference
#check Bipartite.Coding.nested_source_martinLof
#check Bipartite.Coding.martinLof_source_not_computable
#check Bipartite.finite_bipartite_embedding
#check Bipartite.commonLength
#check Bipartite.graphDistance_eq_shortestPath
#check Bipartite.Coding.bitPrefix
#check Bipartite.library_bipartite_embedding_main
#check Bipartite.information_distance_nonembedding
#check Bipartite.library_infinite_prefix_nonembedding
#check Bipartite.library_information_distance_nonembedding

/-! New Open Problem 29: upstream mechanisms, interval bound and literal targets. -/
#print axioms Kolmogorov.KPCondPair_chain_upper
#print axioms Kolmogorov.KPCondPair_chain_lower
#print axioms Bipartite.library_pair_composition
#print axioms Bipartite.library_interval_description
#print axioms Bipartite.library_bounded_complexity_count
#print axioms Bipartite.library_information_intervals_real_bound
#print axioms Bipartite.library_uniform_finite_information_intervals
#print axioms Bipartite.ray_fiber_card_le
#print axioms Bipartite.ray_length_le_of_interval_bound
#print axioms Bipartite.no_uniform_additive_nat_ray
#print axioms Bipartite.integerLatticeL1_ray
#print axioms Bipartite.library_no_uniform_additive_nat_ray
#print axioms Bipartite.library_no_uniform_additive_integer_lattice
#print axioms Bipartite.library_no_lattice_string_scale_embedding
#print axioms Bipartite.library_no_lattice_sequence_scale_embedding

#check Bipartite.library_information_intervals_real_bound
#check Bipartite.library_uniform_finite_information_intervals
#check Bipartite.ray_length_le_of_interval_bound
#check Bipartite.library_no_uniform_additive_nat_ray
#check Bipartite.library_no_uniform_additive_integer_lattice
#check Bipartite.library_no_lattice_string_scale_embedding
#check Bipartite.library_no_lattice_sequence_scale_embedding

/-! The real l1 space corollary, by the literal integer-coordinate inclusion. -/
#print axioms Bipartite.realSpaceL1_intCast
#print axioms Bipartite.library_no_uniform_additive_real_space
#print axioms Bipartite.library_no_real_string_scale_embedding
#print axioms Bipartite.library_no_real_sequence_scale_embedding
#check Bipartite.library_no_uniform_additive_real_space
#check Bipartite.library_no_real_string_scale_embedding
#check Bipartite.library_no_real_sequence_scale_embedding


==> anc/lean-supplement/Bipartite/Algebra.lean <==
import Mathlib.Tactic

/-! Local formal verification of the row/column construction.
No external services are used by this file. -/
namespace Bipartite

structure Block (F : Type*) where
  a : F
  b : F
  c : F
  d : F
  deriving DecidableEq, Fintype

@[ext] theorem Block.ext {F : Type*} {x y : Block F}
    (ha : x.a = y.a) (hb : x.b = y.b) (hc : x.c = y.c) (hd : x.d = y.d) : x = y := by
  cases x; cases y; simp_all

abbrev Direction (F : Type*) := Option F

variable {F : Type*} [Field F]

def row : Direction F → Block F → F × F
  | none, M => (M.c, M.d)
  | some t, M => (M.a + t * M.c, M.b + t * M.d)

def col : Direction F → Block F → F × F
  | none, M => (M.b, M.d)
  | some t, M => (M.a + t * M.b, M.c + t * M.d)

def transpose (M : Block F) : Block F := ⟨M.a, M.c, M.b, M.d⟩

@[simp] theorem transpose_transpose (M : Block F) : transpose (transpose M) = M := rfl
@[simp] theorem row_transpose (t : Direction F) (M : Block F) :
    row t (transpose M) = col t M := by cases t <;> rfl
@[simp] theorem col_transpose (t : Direction F) (M : Block F) :
    col t (transpose M) = row t M := by cases t <;> rfl

private theorem two_equations {t u a b a' b' : F} (h : t ≠ u)
    (ht : a + t*b = a' + t*b') (hu : a + u*b = a' + u*b') :
    a = a' ∧ b = b' := by
  have he : (t-u)*(b-b') = 0 := by linear_combination ht - hu
  have hb : b = b' := sub_eq_zero.mp ((mul_eq_zero.mp he).resolve_left (sub_ne_zero.mpr h))
  constructor
  · rw [hb] at ht
    exact add_right_cancel ht
  · exact hb

theorem row_pair_injective {t u : Direction F} (htu : t ≠ u) :
    Function.Injective (fun M : Block F => (row t M, row u M)) := by
  intro M N he
  have ht := congrArg Prod.fst he
  have hu := congrArg Prod.snd he
  have ht1 := congrArg Prod.fst ht
  have ht2 := congrArg Prod.snd ht
  have hu1 := congrArg Prod.fst hu
  have hu2 := congrArg Prod.snd hu
  cases t with
  | none =>
    cases u with
    | none => exact False.elim (htu rfl)
    | some u =>
      simp only [row] at ht1 ht2 hu1 hu2
      apply Block.ext
      · linear_combination hu1 - u * ht1
      · linear_combination hu2 - u * ht2
      · exact ht1
      · exact ht2
  | some t =>
    cases u with
    | none =>
      simp only [row] at ht1 ht2 hu1 hu2
      apply Block.ext
      · linear_combination ht1 - t * hu1
      · linear_combination ht2 - t * hu2
      · exact hu1
      · exact hu2
    | some u =>
      have htu' : t ≠ u := fun h => htu (congrArg some h)
      simp only [row] at ht1 ht2 hu1 hu2
      obtain ⟨ha,hc⟩ := two_equations htu' ht1 hu1
      obtain ⟨hb,hd⟩ := two_equations htu' ht2 hu2
      exact Block.ext ha hb hc hd

theorem col_pair_injective {t u : Direction F} (htu : t ≠ u) :
    Function.Injective (fun M : Block F => (col t M, col u M)) := by
  intro M N h
  have he : (row t (transpose M), row u (transpose M)) =
      (row t (transpose N), row u (transpose N)) := by simpa using h
  have ht := row_pair_injective htu he
  simpa using congrArg transpose ht

/-- The one remaining coordinate, for each of the four finite/infinite cases. -/
def residual : Direction F → Direction F → Block F → F
  | none, none, M => M.a
  | none, some _, M => M.b
  | some _, none, M => M.c
  | some _, some _, M => M.d

theorem cross_completed_injective (t u : Direction F) :
    Function.Injective (fun M : Block F => (row t M, col u M, residual t u M)) := by
  intro M N h
  have hr := congrArg (fun z => z.1) h
  have hc := congrArg (fun z => z.2.1) h
  have hd := congrArg (fun z => z.2.2) h
  have hr1 := congrArg Prod.fst hr
  have hr2 := congrArg Prod.snd hr
  have hc1 := congrArg Prod.fst hc
  have hc2 := congrArg Prod.snd hc
  cases t <;> cases u <;> simp only [row, col, residual] at *
  · exact Block.ext hd hc1 hr1 hr2
  · rename_i val
    apply Block.ext
    · linear_combination hc1 - val * hd
    · exact hd
    · exact hr1
    · exact hr2
  · rename_i val
    apply Block.ext
    · linear_combination hr1 - val * hd
    · exact hc1
    · exact hd
    · exact hc2
  · rename_i val val_1
    apply Block.ext
    · linear_combination hr1 - val * hc2 + val * val_1 * hd
    · linear_combination hr2 - val * hd
    · linear_combination hc2 - val_1 * hd
    · exact hd

/-- Complete a prescribed row with one extra coordinate to prescribe the column. -/
def colFromRow : Direction F → Direction F → (F × F) → F → F × F
  | none, none, x, z => (z, x.2)
  | none, some u, x, z => (z, x.1 + u*x.2)
  | some t, none, x, z => (x.2 - t*z, z)
  | some t, some u, x, z => (x.1 + u*x.2 - t*z, z)

def extraCol : Direction F → Direction F → Block F → F
  | none, none, M => M.b
  | none, some u, M => M.a + u*M.b
  | some _, none, M => M.d
  | some _, some u, M => M.c + u*M.d

theorem col_from_row (t u : Direction F) (M : Block F) :
    colFromRow t u (row t M) (extraCol t u M) = col u M := by
  cases t <;> cases u <;> simp only [colFromRow, extraCol, row, col]
  all_goals apply Prod.ext <;> dsimp <;> ring

theorem row_from_col (t u : Direction F) (M : Block F) :
    colFromRow u t (col u M) (extraCol u t (transpose M)) = row t M := by
  simpa using col_from_row u t (transpose M)

/-- Explicit inverse to the four coordinates used for a cross pair. -/
def blockFromCross : Direction F → Direction F → (F × F) → F → F → Block F
  | none, none, y, z, e => ⟨e, z, y.1, y.2⟩
  | none, some u, y, z, e => ⟨z-u*e, e, y.1, y.2⟩
  | some t, none, y, z, e => ⟨y.1-t*e, y.2-t*z, e, z⟩
  | some t, some u, y, z, e => ⟨y.1-t*(z-u*e), y.2-t*e, z-u*e, e⟩

theorem blockFromCross_coordinates (t u : Direction F) (M : Block F) :
    blockFromCross t u (row t M) (extraCol t u M) (residual t u M) = M := by
  cases t <;> cases u <;> apply Block.ext <;>
    simp [blockFromCross, row, extraCol, residual] <;> ring

theorem coordinates_blockFromCross (t u : Direction F) (y : F × F) (z e : F) :
    (row t (blockFromCross t u y z e),
      extraCol t u (blockFromCross t u y z e),
      residual t u (blockFromCross t u y z e)) = (y,z,e) := by
  rcases y with ⟨a,b⟩
  cases t <;> cases u <;> simp [row, extraCol, residual, blockFromCross] <;>
    constructor <;> ring

/-- The data consist of exactly two row symbols, one additional column symbol,
and one residual symbol. This is an equivalence over every field. -/
def crossEquiv (t u : Direction F) : Block F ≃ (F × F) × F × F where
  toFun M := (row t M, extraCol t u M, residual t u M)
  invFun x := blockFromCross t u x.1 x.2.1 x.2.2
  left_inv := blockFromCross_coordinates t u
  right_inv x := coordinates_blockFromCross t u x.1 x.2.1 x.2.2

end Bipartite


==> anc/lean-supplement/Bipartite/Asymptotics.lean <==
import Bipartite.Embeddings
import Mathlib.Analysis.SpecialFunctions.Log.Base
import Mathlib.Analysis.SpecificLimits.Basic

namespace Bipartite
open Filter Topology
open Coding

theorem informationDistance_nonneg (K : Word → Word → ℕ) (reference : ℝ)
    (href : 0 ≤ reference) (x y : Word) : 0 ≤ informationDistance K reference x y := by
  classical
  unfold informationDistance
  split_ifs
  · exact le_rfl
  · positivity

theorem clog_lt_logb_add_one (n : ℕ) :
    (Nat.clog 2 (n+2):ℝ) < Real.logb 2 (n+2)+1 := by
  rw [← Real.natCeil_logb_natCast 2 (n+2)]
  simpa only [Nat.cast_add, Nat.cast_ofNat] using Nat.ceil_lt_add_one
    (Real.logb_nonneg (b := (2:ℝ)) (x := ((n+2:ℕ):ℝ))
      (by norm_num) (by push_cast; have := Nat.cast_nonneg (α := ℝ) n; linarith))

theorem commonLength_tendsto (r B : ℕ) (hr : 0 < r) :
    Tendsto (commonLength r B) atTop atTop := by
  apply tendsto_atTop_mono (fun s => ?_) tendsto_id
  change s ≤ commonLength r B s
  have := (commonLength_bounds r B s hr).1
  omega

theorem clog_sublinear :
    Tendsto (fun n : ℕ => (Nat.clog 2 (n+2) : ℝ)/(n:ℝ)) atTop (𝓝 0) := by
  have ht : Tendsto (fun n : ℕ => (n:ℝ)+2) atTop atTop :=
    tendsto_atTop_add_const_right atTop 2 tendsto_natCast_atTop_atTop
  have hlog : Tendsto (fun n : ℕ => Real.log ((n:ℝ)+2)/(n:ℝ)) atTop (𝓝 0) := by
    have h := (Real.tendsto_pow_log_div_mul_add_atTop 1 (-2) 1 one_ne_zero).comp ht
    convert h using 1 <;> simp [Function.comp_def]
  have hupper : Tendsto (fun n : ℕ =>
      (Real.log ((n:ℝ)+2)/Real.log 2+1)/(n:ℝ)) atTop (𝓝 0) := by
    have h := (hlog.div_const (Real.log 2)).add (tendsto_const_div_atTop_nhds_zero_nat 1)
    convert h using 1
    · funext n; ring
    · simp
  apply squeeze_zero' (Filter.Eventually.of_forall (fun n => by positivity)) ?_ hupper
  filter_upwards [eventually_ge_atTop (1:ℕ)] with n hn
  have hn0 : (0:ℝ)<n := by exact_mod_cast (show 0 < n by omega)
  have he := clog_lt_logb_add_one n
  apply div_le_div_of_nonneg_right _ hn0.le
  simpa only [Real.logb, Nat.cast_add, Nat.cast_ofNat] using he.le

theorem logarithmic_error_sublinear (C : ℝ) :
    Tendsto (fun n : ℕ => (2*(Nat.clog 2 (n+2):ℝ)+C)/(n:ℝ)) atTop (𝓝 0) := by
  have h := (clog_sublinear.const_mul 2).add (tendsto_const_div_atTop_nhds_zero_nat C)
  simpa only [add_div, mul_div_assoc, mul_zero, zero_add] using h

theorem normalized_limit (D E : ℕ → ℝ) (d : ℝ)
    (herror : ∀ s, |D s-(s:ℝ)*d| ≤ E s)
    (hE : Tendsto (fun s => E s/(s:ℝ)) atTop (𝓝 0)) :
    Tendsto (fun s => D s/(s:ℝ)) atTop (𝓝 d) := by
  apply tendsto_iff_norm_sub_tendsto_zero.mpr
  simp only [Real.norm_eq_abs]
  apply squeeze_zero' (Filter.Eventually.of_forall (fun s => abs_nonneg _)) ?_ hE
  filter_upwards [eventually_ge_atTop (1:ℕ)] with s hs
  have hs0 : (0:ℝ)<s := by exact_mod_cast (show 0 < s by omega)
  have he : D s/(s:ℝ)-d=(D s-(s:ℝ)*d)/(s:ℝ) := by field_simp
  rw [he, abs_div, abs_of_pos hs0]
  exact div_le_div_of_nonneg_right (herror s) hs0.le

end Bipartite


==> anc/lean-supplement/Bipartite/BlockCode.lean <==
import Bipartite.EffectiveWords

namespace Bipartite.Coding

/-- Lists are in least-significant-block-first order: adding a new last block
to a growing bitstream is cons on this list. -/
def pack (a : ℕ) : List (Fin (2^a)) → Word
  | [] => empty
  | x::xs => append (pack a xs) ⟨a,x⟩

@[simp] theorem pack_length (a : ℕ) (xs : List (Fin (2^a))) : (pack a xs).1=a*xs.length := by
  induction xs with
  | nil => simp [pack, empty]
  | cons x xs ih => simp [pack, ih, Nat.mul_add]

theorem primrec_pack (a : ℕ) : Primrec (pack a) := by
  have hword : Primrec (fun x : Fin (2^a) => (⟨a,x⟩ : Word)) :=
    primrec_word_mk (fun (_ : Fin (2^a)) => a) (fun (x : Fin (2^a)) => x.val)
      (Primrec.const a) Primrec.fin_val (fun x => x.isLt)
  have hstep : Primrec₂ (fun (_ : List (Fin (2^a))) (z : Fin (2^a) × Word) => append z.2 ⟨a,z.1⟩) :=
    primrec_append.comp (Primrec.snd.comp Primrec.snd) (hword.comp (Primrec.fst.comp Primrec.snd))
  apply (Primrec.list_foldr Primrec.id (Primrec.const empty) hstep).of_eq
  intro xs
  induction xs with
  | nil => rfl
  | cons x xs ih => exact congrArg (fun w => append w ⟨a,x⟩) ih

def digit (a v i : ℕ) : Fin (2^a) :=
  ⟨v / 2^(a*i) % 2^a,Nat.mod_lt _ (by positivity)⟩

def digits (a n v : ℕ) : List (Fin (2^a)) := (List.range n).map (digit a v)

@[simp] theorem digits_length (a n v : ℕ) : (digits a n v).length=n := by simp [digits]

theorem digit_succ (a v i : ℕ) : digit a v (i+1)=digit a (v/2^a) i := by
  apply Fin.ext
  simp only [digit, Nat.div_div_eq_div_mul]
  rw [← pow_add]
  congr 3
  ring

theorem digits_succ (a n v : ℕ) : digits a (n+1) v=
    ⟨v%2^a,Nat.mod_lt _ (by positivity)⟩ :: digits a n (v/2^a) := by
  simp only [digits, List.range_succ_eq_map, List.map_cons, List.map_map]
  congr 1
  · apply Fin.ext; simp [digit]
  · apply List.map_congr_left
    intro i _
    exact digit_succ a v i

theorem pack_digits (a n v : ℕ) (hv : v < 2^(a*n)) :
    pack a (digits a n v)=⟨a*n,⟨v,hv⟩⟩ := by
  induction n generalizing v with
  | zero =>
    apply word_ext
    · simp
    · simp only [Nat.mul_zero, pow_zero] at hv
      change 0=v
      omega
  | succ n ih =>
    have hu : v/2^a < 2^(a*n) := by
      apply (Nat.div_lt_iff_lt_mul (by positivity)).2
      rw [← pow_add]
      simpa [Nat.mul_add] using hv
    rw [digits_succ, pack, ih (v/2^a) hu]
    apply word_ext
    · simp [Nat.mul_add]
    · simp only [append_value]
      simpa [Nat.mul_comm] using Nat.div_add_mod v (2^a)

theorem digits_pack (a : ℕ) (xs : List (Fin (2^a))) :
    digits a xs.length (pack a xs).2.val=xs := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    rw [List.length_cons, digits_succ]
    have hv : (pack a (x::xs)).2.val=(pack a xs).2.val*2^a+x.val := append_value _ _
    simp only [hv]
    have hmod : ((pack a xs).2.val*2^a+x.val)%2^a=x.val := by
      simp [Nat.add_mod, Nat.mod_eq_of_lt x.isLt]
    have hdiv : ((pack a xs).2.val*2^a+x.val)/2^a=(pack a xs).2.val := by
      simp [Nat.add_div, Nat.div_eq_of_lt x.isLt]
      exact Nat.mod_lt _ (by positivity)
    simp only [hmod, hdiv, ih]

theorem primrec_digit (a : ℕ) : Primrec₂ (digit a) := by
  apply Primrec.fin_val_iff.mp
  exact Primrec.nat_mod.comp
    (Primrec.nat_div.comp Primrec.fst
      (primrec_nat_pow.comp (Primrec.const 2) (Primrec.nat_mul.comp (Primrec.const a) Primrec.snd)))
    (Primrec.const (2^a))

theorem primrec_digits (a : ℕ) : Primrec₂ (digits a) :=
  Primrec.list_map (Primrec.list_range.comp Primrec.fst)
    ((primrec_digit a).comp (Primrec.snd.comp Primrec.fst) Primrec.snd)

theorem digit_pack {a : ℕ} (xs : List (Fin (2^a))) (i : ℕ) (hi : i < xs.length) :
    digit a (pack a xs).2.val i=xs[i] := by
  have he := congrArg (fun l : List (Fin (2^a)) => l[i]?) (digits_pack a xs)
  simpa [digits, hi] using he

/-- Uniform blockwise processing with three finite inputs per block. Every
fixed finite table is primitive recursive; the number of blocks is variable. -/
def transform₃ {a b c d : ℕ} (f : Fin (2^a) × Fin (2^b) × Fin (2^c) → Fin (2^d))
    (n : ℕ) (x y z : Word) : Word :=
  pack d ((List.range n).map (fun i => f (digit a x.2.val i,digit b y.2.val i,digit c z.2.val i)))

theorem primrec_transform₃ {a b c d : ℕ}
    (f : Fin (2^a) × Fin (2^b) × Fin (2^c) → Fin (2^d)) :
    Primrec (fun t : ℕ × Word × Word × Word => transform₃ f t.1 t.2.1 t.2.2.1 t.2.2.2) := by
  apply (primrec_pack d).comp
  apply Primrec.list_map (Primrec.list_range.comp Primrec.fst)
  have hx : Primrec (fun t : (ℕ × Word × Word × Word) × ℕ => t.1.2.1) :=
    Primrec.fst.comp (Primrec.snd.comp Primrec.fst)
  have hy : Primrec (fun t : (ℕ × Word × Word × Word) × ℕ => t.1.2.2.1) :=
    Primrec.fst.comp (Primrec.snd.comp (Primrec.snd.comp Primrec.fst))
  have hz : Primrec (fun t : (ℕ × Word × Word × Word) × ℕ => t.1.2.2.2) :=
    Primrec.snd.comp (Primrec.snd.comp (Primrec.snd.comp Primrec.fst))
  exact (Primrec.dom_finite f).comp
    (((primrec_digit a).comp (primrec_word_value.comp hx) Primrec.snd).pair
      (((primrec_digit b).comp (primrec_word_value.comp hy) Primrec.snd).pair
        ((primrec_digit c).comp (primrec_word_value.comp hz) Primrec.snd)))

theorem transform₃_correct {A : Type*} {a b c d : ℕ}
    (f : Fin (2^a) × Fin (2^b) × Fin (2^c) → Fin (2^d))
    (u : A → Fin (2^a)) (v : A → Fin (2^b)) (w : A → Fin (2^c)) (xs : List A) :
    transform₃ f xs.length (pack a (xs.map u)) (pack b (xs.map v)) (pack c (xs.map w)) =
      pack d (xs.map (fun x => f (u x,v x,w x))) := by
  apply congrArg (pack d)
  apply List.ext_getElem
  · simp
  · intro i h1 h2
    have hi : i < xs.length := by simpa using h2
    simp only [List.getElem_map, List.getElem_range]
    rw [digit_pack _ i (by simpa using hi), digit_pack _ i (by simpa using hi),
      digit_pack _ i (by simpa using hi)]
    simp

@[simp] theorem pack_zero (xs : List (Fin (2^0))) : pack 0 xs=empty := by
  apply word_ext
  · simp [empty]
  · have h := (pack 0 xs).2.isLt
    simp only [pack_length, Nat.zero_mul, pow_zero] at h
    change (pack 0 xs).2.val=0
    omega

end Bipartite.Coding


==> anc/lean-supplement/Bipartite/CoordinateComplexity.lean <==
import Bipartite.BlockCode
import Bipartite.ProgramFrames

namespace Bipartite.Coding
open Classical
noncomputable section
set_option maxHeartbeats 200000

def lengthContext (n : ℕ) : Word := ⟨n,⟨0,by positivity⟩⟩

/-- All programs in this theorem are constructed from finite coordinate tables.
Only the usual optimality property of the reference prefix machine is assumed. -/
theorem coordinate_program_bounds
    (U : PrefixMachine) (hU : U.Optimal)
    {S X Y E R : ℕ} (hY : 0 < Y)
    (x : Fin (2^S) → Fin (2^X)) (y : Fin (2^S) → Fin (2^Y))
    (extra : Fin (2^S) → Fin (2^E)) (residual : Fin (2^S) → Fin (2^R))
    (complete : Fin (2^Y) × Fin (2^E) → Fin (2^X))
    (recover : Fin (2^Y) × Fin (2^X) × Fin (2^R) → Fin (2^S))
    (hcomplete : ∀ w, complete (y w,extra w)=x w)
    (hrecover : ∀ w, recover (y w,x w,residual w)=w) :
    ∃ C : ℕ, ∀ W : List (Fin (2^S)),
      U.K hU (pack X (W.map x)) (pack Y (W.map y)) ≤ E*W.length+C ∧
      U.K hU (pack S W) (lengthContext W.length) ≤
        Y*W.length+U.K hU (pack X (W.map x)) (pack Y (W.map y))+R*W.length+C := by
  let tab : Fin (2^E) × Fin (2^Y) × Fin (2^0) → Fin (2^X) :=
    fun t => complete (t.2.1,t.1)
  let budget (w : Word) := E*(w.1/Y)
  let output (p w : Word) := transform₃ tab (w.1/Y) p w empty
  have hbudget : Computable budget :=
    (Primrec.nat_mul.comp (Primrec.const E)
      (Primrec.nat_div.comp primrec_word_length (Primrec.const Y))).to_comp
  have hargs : Primrec (fun z : Word × Word => (z.2.1/Y,z.1,z.2,empty)) :=
    (Primrec.nat_div.comp (primrec_word_length.comp Primrec.snd) (Primrec.const Y)).pair
      (Primrec.fst.pair (Primrec.snd.pair (Primrec.const empty)))
  have houtput : Computable₂ output := ((primrec_transform₃ tab).comp hargs).to_comp
  obtain ⟨C₁,h₁⟩ := fixed_length_description U hU budget output hbudget houtput
  let recout (t : Word × Word × Word × Word) := transform₃ recover t.1.1 t.2.1 t.2.2.1 t.2.2.2
  have hrargs : Primrec (fun t : Word × Word × Word × Word => (t.1.1,t.2)) :=
    (primrec_word_length.comp Primrec.fst).pair Primrec.snd
  have hrecout : Computable recout := ((primrec_transform₃ recover).comp hrargs).to_comp
  have hA : Computable (fun w : Word => Y*w.1) :=
    (Primrec.nat_mul.comp (Primrec.const Y) primrec_word_length).to_comp
  have hB : Computable (fun w : Word => R*w.1) :=
    (Primrec.nat_mul.comp (Primrec.const R) primrec_word_length).to_comp
  obtain ⟨C₂,h₂⟩ := framed_description U hU _ _ hA hB recout hrecout
  refine ⟨C₁+C₂,fun W => ?_⟩
  have hnum : (pack Y (W.map y)).1/Y=W.length := by
    simp [Nat.mul_div_cancel_left _ hY]
  have hdesc := h₁ (pack E (W.map extra)) (pack Y (W.map y)) (by
    dsimp only [budget]
    rw [hnum]
    simp)
  have hcalc : output (pack E (W.map extra)) (pack Y (W.map y))=pack X (W.map x) := by
    dsimp [output]
    rw [hnum]
    have he := transform₃_correct tab extra y (fun _ => (0 : Fin (2^0))) W
    simp only [pack_zero] at he
    rw [he]
    congr 1
    apply List.map_congr_left
    intro w _
    exact hcomplete w
  rw [hcalc] at hdesc
  have hrec := h₂ (lengthContext W.length) (pack X (W.map x)) (pack Y (W.map y))
    (pack R (W.map residual)) (by simp [lengthContext]) (by simp [lengthContext])
  have hrecEq : recout (lengthContext W.length,pack Y (W.map y),pack X (W.map x),
      pack R (W.map residual))=pack S W := by
    dsimp [recout,lengthContext]
    rw [transform₃_correct]
    simpa only [hrecover, List.map_id']
  rw [hrecEq] at hrec
  simp only [pack_length, List.length_map] at hdesc hrec
  constructor
  · exact hdesc.trans (Nat.add_le_add_left (by omega : C₁ ≤ C₁+C₂) _)
  · exact hrec.trans (Nat.add_le_add_left (by omega : C₂ ≤ C₁+C₂) _)

theorem same_side_program_bounds (U : PrefixMachine) (hU : U.Optimal) {r : ℕ} (hr : 0 < r)
    (x y : Fin (2^(4*r)) → Fin (2^(2*r)))
    (hinj : Function.Injective (fun w => (y w,x w))) :
    ∃ C : ℕ, ∀ W : List (Fin (2^(4*r))),
      U.K hU (pack (2*r) (W.map x)) (pack (2*r) (W.map y)) ≤ 2*r*W.length+C ∧
      U.K hU (pack (4*r) W) (lengthContext W.length) ≤
        2*r*W.length+U.K hU (pack (2*r) (W.map x)) (pack (2*r) (W.map y))+C := by
  let restore : Fin (2^(2*r)) × Fin (2^(2*r)) × Fin (2^0) → Fin (2^(4*r)) :=
    fun t => Function.invFun (fun w => (y w,x w)) (t.1,t.2.1)
  have hrec (w) : restore (y w,x w,0)=w := Function.leftInverse_invFun hinj w
  obtain ⟨C,hC⟩ := coordinate_program_bounds U hU (by omega : 0 < 2*r)
    x y x (fun _ => (0 : Fin (2^0))) Prod.snd restore (fun _ => rfl) hrec
  exact ⟨C,fun W => by simpa using hC W⟩

theorem cross_side_program_bounds (U : PrefixMachine) (hU : U.Optimal) {r : ℕ} (hr : 0 < r)
    (x y : Fin (2^(4*r)) → Fin (2^(2*r)))
    (extra residual : Fin (2^(4*r)) → Fin (2^r))
    (complete : Fin (2^(2*r)) × Fin (2^r) → Fin (2^(2*r)))
    (hcomplete : ∀ w, complete (y w,extra w)=x w)
    (hinj : Function.Injective (fun w => (y w,x w,residual w))) :
    ∃ C : ℕ, ∀ W : List (Fin (2^(4*r))),
      U.K hU (pack (2*r) (W.map x)) (pack (2*r) (W.map y)) ≤ r*W.length+C ∧
      U.K hU (pack (4*r) W) (lengthContext W.length) ≤
        2*r*W.length+U.K hU (pack (2*r) (W.map x)) (pack (2*r) (W.map y))+r*W.length+C := by
  exact coordinate_program_bounds U hU (by omega : 0 < 2*r) x y extra residual complete
    (Function.invFun (fun w => (y w,x w,residual w))) hcomplete
    (Function.leftInverse_invFun hinj)

end
end Bipartite.Coding


==> anc/lean-supplement/Bipartite/Counting.lean <==
import Mathlib.Tactic

/-! Finite-word representation, a natural-valued minimum-length adapter, and
complexity-bound arithmetic. PrefixMachine proves exact equality with the
third-party library KP; finite incompressibility is imported from it. -/
namespace Bipartite.Coding
open Classical
noncomputable section

/-- A binary word represented by its length and its binary numeral. Leading zeroes
are retained because the length is a separate component. -/
abbrev Word := (n : ℕ) × Fin (2^n)
abbrev Decoder := Word → Word → Option Word

def Complete (U : Decoder) : Prop := ∀ x y, ∃ p, U p y = some x

noncomputable def complexity (U : Decoder) (hU : Complete U) (x y : Word) : ℕ :=
  Nat.find (show ∃ n, ∃ p : Word, p.1 = n ∧ U p y = some x from by
    obtain ⟨p,hp⟩ := hU x y
    exact ⟨p.1,p,rfl,hp⟩)

theorem shortest_program (U : Decoder) (hU : Complete U) (x y : Word) :
    ∃ p : Word, p.1 = complexity U hU x y ∧ U p y = some x := by
  unfold complexity
  exact Nat.find_spec (p := fun n => ∃ p : Word, p.1 = n ∧ U p y = some x) _

theorem complexity_le (U : Decoder) (hU : Complete U) {x y p : Word}
    (hp : U p y = some x) : complexity U hU x y ≤ p.1 :=
  Nat.find_min' _ ⟨p,rfl,hp⟩

/-- Arithmetic accounting for the 4T source bits. Set residual = 0 for
same-side pairs and residual = T for cross pairs. The reconstruction inequality
is an explicit premise, not an assumed global axiom. -/
theorem conditional_complexity_bounds
    (source target T residual expected deficiency overhead : ℕ)
    (split : expected + residual = 2*T)
    (incompressible : 4*T ≤ source + deficiency)
    (reconstruct : source ≤ 2*T + target + residual + overhead)
    (describe : target ≤ expected + overhead) :
    |(target : ℝ) - expected| ≤ deficiency + overhead := by
  have hl : expected ≤ target + deficiency + overhead := by omega
  have hl' : (expected : ℝ) ≤ target + deficiency + overhead := by exact_mod_cast hl
  have hu' : (target : ℝ) ≤ expected + overhead := by exact_mod_cast describe
  rw [abs_le]
  constructor <;> linarith [show (0 : ℝ) ≤ deficiency by positivity]

end
end Bipartite.Coding


==> anc/lean-supplement/Bipartite/EffectiveWords.lean <==
import Bipartite.Words
import Mathlib.Computability.Partrec

namespace Bipartite.Coding

theorem primrec_nat_pow : Primrec₂ (fun n m : ℕ => n^m) :=
  Primrec₂.unpaired'.mp Nat.Primrec.pow

abbrev WordRep := {p : ℕ × ℕ // p.2 < 2^p.1}

def wordRepEquiv : Word ≃ WordRep where
  toFun x := ⟨(x.1,x.2.val),x.2.isLt⟩
  invFun x := ⟨x.val.1,⟨x.val.2,x.property⟩⟩
  left_inv x := by cases x; rfl
  right_inv x := by cases x; rfl

theorem primrec_wordRep_pred : PrimrecPred (fun p : ℕ × ℕ => p.2 < 2^p.1) :=
  Primrec.nat_lt.comp Primrec.snd (primrec_nat_pow.comp (Primrec.const 2) Primrec.fst)

instance wordRepPrimcodable : Primcodable WordRep := Primcodable.subtype primrec_wordRep_pred
instance wordPrimcodable : Primcodable Word := Primcodable.ofEquiv WordRep wordRepEquiv

theorem primrec_word_coords : Primrec (fun x : Word => (x.1,x.2.val)) :=
  Primrec.subtype_val.comp (Primrec.of_equiv (e := wordRepEquiv))

theorem primrec_word_length : Primrec (fun x : Word => x.1) :=
  Primrec.fst.comp primrec_word_coords

theorem primrec_word_value : Primrec (fun x : Word => x.2.val) :=
  Primrec.snd.comp primrec_word_coords

theorem primrec_word_mk {α : Type*} [Primcodable α] (f g : α → ℕ)
    (hf : Primrec f) (hg : Primrec g) (h : ∀ a, g a < 2^(f a)) :
    Primrec (fun a => (⟨f a,⟨g a,h a⟩⟩ : Word)) :=
  Primrec.of_equiv_symm.comp (Primrec.subtype_mk (h := h) (hf.pair hg))

theorem primrec_append : Primrec₂ append := by
  apply primrec_word_mk
  · exact Primrec.nat_add.comp (primrec_word_length.comp Primrec.fst)
      (primrec_word_length.comp Primrec.snd)
  · exact Primrec.nat_add.comp
      (primrec_word_value.comp Primrec.snd)
      (Primrec.nat_mul.comp
        (primrec_nat_pow.comp (Primrec.const 2) (primrec_word_length.comp Primrec.snd))
        (primrec_word_value.comp Primrec.fst))

/-- Remove a fixed number of leading bits. On shorter inputs this returns empty. -/
def dropWord (B : ℕ) (x : Word) : Word :=
  ⟨x.1-B,⟨x.2.val % 2^(x.1-B), Nat.mod_lt _ (by positivity)⟩⟩

theorem primrec_dropWord (B : ℕ) : Primrec (dropWord B) := by
  apply primrec_word_mk
  · exact Primrec.nat_sub.comp primrec_word_length (Primrec.const B)
  · exact Primrec.nat_mod.comp primrec_word_value
      (primrec_nat_pow.comp (Primrec.const 2)
        (Primrec.nat_sub.comp primrec_word_length (Primrec.const B)))

theorem primrec_dropWord₂ : Primrec₂ dropWord := by
  apply primrec_word_mk
  · exact Primrec.nat_sub.comp (primrec_word_length.comp Primrec.snd) Primrec.fst
  · exact Primrec.nat_mod.comp (primrec_word_value.comp Primrec.snd)
      (primrec_nat_pow.comp (Primrec.const 2)
        (Primrec.nat_sub.comp (primrec_word_length.comp Primrec.snd) Primrec.fst))

@[simp] theorem dropWord_append (tag x : Word) : dropWord tag.1 (append tag x)=x := by
  apply word_ext
  · simp [dropWord]
  · simp [dropWord, append, Nat.add_mod, Nat.mod_eq_of_lt x.2.isLt]

theorem primrec_add_tag (tag : Word) : Primrec (append tag) :=
  primrec_append.comp (Primrec.const tag) Primrec.id

def takeWord (n : ℕ) (x : Word) : Word :=
  ⟨min n x.1,takeFin (min n x.1) (min_le_right _ _) x.2⟩

theorem primrec_takeWord : Primrec₂ takeWord := by
  apply primrec_word_mk
  · exact Primrec.nat_min.comp Primrec.fst (primrec_word_length.comp Primrec.snd)
  · exact Primrec.nat_div.comp (primrec_word_value.comp Primrec.snd)
      (primrec_nat_pow.comp (Primrec.const 2)
        (Primrec.nat_sub.comp (primrec_word_length.comp Primrec.snd)
          (Primrec.nat_min.comp Primrec.fst (primrec_word_length.comp Primrec.snd))))

@[simp] theorem takeWord_length (n : ℕ) (x : Word) : (takeWord n x).1=min n x.1 := rfl

@[simp] theorem takeWord_self (x : Word) : takeWord x.1 x=x := by
  apply word_ext <;> simp [takeWord, takeFin]

@[simp] theorem takeWord_append (x y : Word) : takeWord x.1 (append x y)=x := by
  apply word_ext
  · simp
  · simp [takeWord, takeFin, append, Nat.add_div, Nat.div_eq_of_lt y.2.isLt]
    exact Nat.mod_lt _ (by positivity)

theorem takeWord_takeWord (n m : ℕ) (x : Word) :
    takeWord n (takeWord m x)=takeWord (min n m) x := by
  apply word_ext
  · simp [Nat.min_assoc]
  · simp only [takeWord, takeFin, Fin.coe_divNat, Fin.val_cast, Nat.div_div_eq_div_mul, ← pow_add]
    congr 2
    omega

theorem append_take_dropWord (n : ℕ) (x : Word) :
    append (takeWord n x) (dropWord n x)=x := by
  have he : x.1-min n x.1=x.1-n := by omega
  apply word_ext
  · simp only [append_length, takeWord_length, dropWord]
    omega
  · simp only [append_value, takeWord, takeFin, Fin.coe_divNat, Fin.val_cast, dropWord, he]
    simpa [Nat.mul_comm] using Nat.div_add_mod x.2.val (2^(x.1-n))

theorem prefix_length {x y : Word} (h : IsPrefix x y) : x.1 ≤ y.1 := by
  obtain ⟨z,rfl⟩ := h
  simp

theorem prefix_takeWord {x y : Word} (h : IsPrefix x y) : takeWord x.1 y=x := by
  obtain ⟨z,rfl⟩ := h
  exact takeWord_append x z

theorem prefix_of_takeWord {x y : Word} (h : takeWord x.1 y=x) : IsPrefix x y := by
  refine ⟨dropWord x.1 y, ?_⟩
  rw [← h]
  simpa only [takeWord_length, min_eq_left (show x.1 ≤ y.1 by
    have := congrArg (fun z : Word => z.1) h; simp only [takeWord_length] at this; omega)]
    using append_take_dropWord x.1 y

theorem prefix_eq_of_length_eq {x y : Word} (h : IsPrefix x y) (hlen : x.1=y.1) : x=y := by
  have ht := prefix_takeWord h
  rw [hlen, takeWord_self] at ht
  exact ht.symm

theorem takeWord_eq_of_prefix {x y : Word} (h : IsPrefix x y) {n : ℕ} (hn : n ≤ x.1) :
    takeWord n y=takeWord n x := by
  have he := congrArg (takeWord n) (prefix_takeWord h)
  simpa only [takeWord_takeWord, min_eq_left hn] using he

theorem prefix_cancel_left (a : Word) {x y : Word}
    (h : IsPrefix (append a x) (append a y)) : IsPrefix x y := by
  obtain ⟨z,hz⟩ := h
  rw [append_assoc] at hz
  exact ⟨z,(append_injective rfl hz).2⟩

theorem prefix_of_append_right {x y a b : Word} (h : IsPrefix (append x a) (append y b))
    (hlen : x.1 ≤ y.1) : IsPrefix x y := by
  apply prefix_of_takeWord
  have ht := takeWord_eq_of_prefix h (n := x.1) (by simp)
  rw [takeWord_append] at ht
  have hty := congrArg (takeWord x.1) (takeWord_append y b)
  rw [takeWord_takeWord, min_eq_left hlen] at hty
  exact hty.symm.trans ht

end Bipartite.Coding


==> anc/lean-supplement/Bipartite/EmbeddingBounds.lean <==
import Bipartite.VertexPrograms
import Bipartite.Sources

namespace Bipartite
open Coding
open Classical
noncomputable section
set_option maxHeartbeats 1000000

def vertexPayload {r m n : ℕ} (hr : r ≠ 0)
    (left : Fin m ↪ Direction (BinaryField r)) (right : Fin n ↪ Direction (BinaryField r))
    (W : List (Fin (2^(4*r)))) (v : Vertex m n) : Word :=
  pack (2*r) (W.map (vertexCode hr left right v))

def vertexWord {r m n B : ℕ} (hr : r ≠ 0)
    (left : Fin m ↪ Direction (BinaryField r)) (right : Fin n ↪ Direction (BinaryField r))
    (tag : Vertex m n ↪ Fin (2^B)) (W : List (Fin (2^(4*r)))) (v : Vertex m n) : Word :=
  append ⟨B,tag v⟩ (vertexPayload hr left right W v)

theorem vertexWord_injective {r m n B : ℕ} (hr : r ≠ 0)
    (left : Fin m ↪ Direction (BinaryField r)) (right : Fin n ↪ Direction (BinaryField r))
    (tag : Vertex m n ↪ Fin (2^B)) (W : List (Fin (2^(4*r)))) :
    Function.Injective (vertexWord hr left right tag W) :=
  tagged_injective tag tag.injective (vertexPayload hr left right W)

theorem exists_vertex_tags (m n : ℕ) :
    ∃ B : ℕ, 0 < B ∧ Nonempty (Vertex m n ↪ Fin (2^B)) := by
  refine ⟨1+Nat.clog 2 (max m n), by omega, Function.Embedding.nonempty_of_card_le ?_⟩
  simp only [Vertex, Fintype.card_sum, Fintype.card_fin]
  have h := Nat.le_pow_clog (by omega : 1 < 2) (max m n)
  rw [pow_add, pow_one]
  have hm := (le_max_left m n).trans h
  have hn := (le_max_right m n).trans h
  omega

theorem uniform_tags (U : PrefixMachine) (hU : U.Optimal) {ι : Type*} [Fintype ι]
    (tag : ι → Word) : ∃ C : ℕ, ∀ i j x y,
      U.K hU (append (tag i) x) (append (tag j) y) ≤ U.K hU x y+C ∧
      U.K hU x y ≤ U.K hU (append (tag i) x) (append (tag j) y)+C := by
  choose cs hcs using (fun i j => tags_constant_overhead U hU (tag i) (tag j))
  let C := Finset.univ.sup (fun p : ι × ι => cs p.1 p.2)
  refine ⟨C,fun i j x y => ?_⟩
  have hc : cs i j ≤ C := Finset.le_sup (f := fun p : ι × ι => cs p.1 p.2) (Finset.mem_univ (i,j))
  obtain ⟨ha,hb⟩ := hcs i j x y
  exact ⟨ha.trans (Nat.add_le_add_left hc _),hb.trans (Nat.add_le_add_left hc _)⟩

/-- The actual labeled matrix construction has the required complexity error,
uniformly for every source word and every scale. The only source hypothesis
is incompressibility; Sources.lean constructs sources satisfying it. -/
theorem labeled_complexity_error (U : PrefixMachine) (hU : U.Optimal)
    {r m n B : ℕ} (hr : 0 < r)
    (left : Fin m ↪ Direction (BinaryField r)) (right : Fin n ↪ Direction (BinaryField r))
    (tag : Vertex m n ↪ Fin (2^B)) :
    ∃ C : ℕ, ∀ W : List (Fin (2^(4*r))), ∀ delta : ℕ,
      4*r*W.length ≤ U.K hU (pack (4*r) W) (lengthContext W.length)+delta →
      ∀ v w, v ≠ w →
      |(U.K hU (vertexWord (Nat.ne_of_gt hr) left right tag W v)
        (vertexWord (Nat.ne_of_gt hr) left right tag W w) : ℝ)-
          (r:ℝ)*W.length*graphDistance v w| ≤ delta+C := by
  obtain ⟨Cp,hp⟩ := uniform_vertex_programs U hU hr left right
  obtain ⟨Ct,ht⟩ := uniform_tags U hU (fun v => (⟨B,tag v⟩ : Word))
  refine ⟨Cp+Ct,fun W delta hsource v w hvw => ?_⟩
  obtain ⟨hupper,hlower⟩ := hp v w hvw W
  obtain ⟨htagup,htaglow⟩ := ht v w (vertexPayload (Nat.ne_of_gt hr) left right W v)
    (vertexPayload (Nat.ne_of_gt hr) left right W w)
  change U.K hU (vertexWord (Nat.ne_of_gt hr) left right tag W v) (vertexWord (Nat.ne_of_gt hr) left right tag W w) ≤
    U.K hU (vertexPayload (Nat.ne_of_gt hr) left right W v) (vertexPayload (Nat.ne_of_gt hr) left right W w)+Ct at htagup
  change U.K hU (vertexPayload (Nat.ne_of_gt hr) left right W v) (vertexPayload (Nat.ne_of_gt hr) left right W w) ≤
    U.K hU (vertexWord (Nat.ne_of_gt hr) left right tag W v) (vertexWord (Nat.ne_of_gt hr) left right tag W w)+Ct at htaglow
  change U.K hU (vertexPayload (Nat.ne_of_gt hr) left right W v) (vertexPayload (Nat.ne_of_gt hr) left right W w) ≤
    r*pairCost v w*W.length+Cp at hupper
  change U.K hU (pack (4*r) W) (lengthContext W.length) ≤
    2*r*W.length+U.K hU (vertexPayload (Nat.ne_of_gt hr) left right W v) (vertexPayload (Nat.ne_of_gt hr) left right W w)+
      r*(2-pairCost v w)*W.length+Cp at hlower
  have hsplit : r*pairCost v w*W.length+r*(2-pairCost v w)*W.length=2*(r*W.length) := by
    calc
      _ = r*(pairCost v w+(2-pairCost v w))*W.length := by ring
      _ = r*2*W.length := by rw [Nat.add_sub_of_le (pairCost_le_two v w)]
      _ = _ := by ring
  have hu : U.K hU (vertexWord (Nat.ne_of_gt hr) left right tag W v) (vertexWord (Nat.ne_of_gt hr) left right tag W w) ≤
      r*pairCost v w*W.length+(Cp+Ct) := by omega
  have hl : U.K hU (pack (4*r) W) (lengthContext W.length) ≤
      2*(r*W.length)+U.K hU (vertexWord (Nat.ne_of_gt hr) left right tag W v) (vertexWord (Nat.ne_of_gt hr) left right tag W w)+
        r*(2-pairCost v w)*W.length+(Cp+Ct) := by
    rw [← Nat.mul_assoc 2 r W.length]
    omega
  have hinc : 4*(r*W.length) ≤ U.K hU (pack (4*r) W) (lengthContext W.length)+delta := by
    simpa only [Nat.mul_assoc] using hsource
  have he := conditional_complexity_bounds _ _ (r*W.length)
    (r*(2-pairCost v w)*W.length) (r*pairCost v w*W.length) delta (Cp+Ct) hsplit hinc hl hu
  have hdist : ((r*pairCost v w*W.length : ℕ) : ℝ)=(r:ℝ)*W.length*graphDistance v w := by
    push_cast
    rw [pairCost_cast v w hvw]
    ring
  rw [hdist] at he
  simpa only [Nat.cast_add] using he

theorem labeled_distance_error (U : PrefixMachine) (hU : U.Optimal)
    (reference : ℝ) (href : 0 ≤ reference) {r m n B : ℕ} (hr : 0 < r)
    (left : Fin m ↪ Direction (BinaryField r)) (right : Fin n ↪ Direction (BinaryField r))
    (tag : Vertex m n ↪ Fin (2^B)) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ W : List (Fin (2^(4*r))), ∀ delta : ℕ,
      4*r*W.length ≤ U.K hU (pack (4*r) W) (lengthContext W.length)+delta → ∀ v w,
      |informationDistance (U.K hU) reference (vertexWord (Nat.ne_of_gt hr) left right tag W v)
        (vertexWord (Nat.ne_of_gt hr) left right tag W w)-(r:ℝ)*W.length*graphDistance v w| ≤ delta+C := by
  obtain ⟨C,hC⟩ := labeled_complexity_error U hU hr left right tag
  refine ⟨(C:ℝ)+reference,by positivity,fun W delta hsource => ?_⟩
  have he := informationDistance_error (U.K hU) reference ((r:ℝ)*W.length) ((delta:ℝ)+C)
    href (by positivity) (vertexWord (Nat.ne_of_gt hr) left right tag W)
    (vertexWord_injective _ left right tag W) (hC W delta hsource)
  simpa only [add_assoc] using he

end
end Bipartite



==> anc/lean-supplement/Bipartite/Embeddings.lean <==
import Bipartite.EmbeddingBounds

namespace Bipartite
open Coding
open Classical
noncomputable section
set_option maxHeartbeats 1000000

/-- The finite construction with its exact common length. Coding choices are
fixed before the error constant and scale are quantified. -/
theorem finite_bipartite_embedding_with_codes (U : PrefixMachine) (hU : U.Optimal)
    (reference : ℝ) (href : 0 ≤ reference) {r m n B : ℕ} (hr : 0 < r)
    (left : Fin m ↪ Direction (BinaryField r)) (right : Fin n ↪ Direction (BinaryField r))
    (tag : Vertex m n ↪ Fin (2^B)) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ s : ℕ, ∃ phi : Vertex m n → Word,
      Function.Injective phi ∧ (∀ v, (phi v).1=commonLength r B s) ∧ ∀ v w,
        |informationDistance (U.K hU) reference (phi v) (phi w)-(s:ℝ)*graphDistance v w| ≤ C := by
  obtain ⟨C,hC,hbound⟩ := labeled_distance_error U hU reference href hr left right tag
  refine ⟨C+2*r,by positivity,fun s => ?_⟩
  let ell := (s+r-1)/r
  obtain ⟨W,hW,hK⟩ := finite_source U hU (4*r) ell
  let phi := vertexWord (Nat.ne_of_gt hr) left right tag W
  refine ⟨phi,vertexWord_injective _ left right tag W,?_,?_⟩
  · intro v
    simp only [phi, vertexWord, append_length, vertexPayload, pack_length,
      List.length_map, hW]
    rfl
  have he := hbound W 0 (by simpa [hW] using hK)
  simp only [Nat.cast_zero, zero_add, hW] at he
  have hs := rounded_scale r s hr
  have hsr : (s:ℝ) ≤ (r:ℝ)*ell := by exact_mod_cast hs.1
  have hrs : (r:ℝ)*ell < (s:ℝ)+r := by exact_mod_cast hs.2
  have hround : |(r:ℝ)*ell-s| ≤ r := by rw [abs_of_nonneg (by linarith)]; linarith
  exact change_scale_error (fun v w => informationDistance (U.K hU) reference (phi v) (phi w))
    ((r:ℝ)*ell) s C r hround he

/-- The finite-string error estimate used in the global nonrepresentation proof. -/
theorem finite_bipartite_embedding (U : PrefixMachine) (hU : U.Optimal)
    (reference : ℝ) (href : 0 ≤ reference) (m n : ℕ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ s : ℕ, ∃ phi : Vertex m n → Word,
      Function.Injective phi ∧ ∀ v w,
        |informationDistance (U.K hU) reference (phi v) (phi w)-(s:ℝ)*graphDistance v w| ≤ C := by
  obtain ⟨r,hr,⟨left⟩,⟨right⟩⟩ := enough_directions m n
  obtain ⟨B,_,⟨tag⟩⟩ := exists_vertex_tags m n
  obtain ⟨C,hC,h⟩ := finite_bipartite_embedding_with_codes U hU reference href hr left right tag
  refine ⟨C,hC,fun s => ?_⟩
  obtain ⟨phi,hi,_,he⟩ := h s
  exact ⟨phi,hi,he⟩

theorem clog_product_bound (a b : ℕ) : Nat.clog 2 (a*b) ≤ Nat.clog 2 a+Nat.clog 2 b := by
  apply (Nat.clog_le_iff_le_pow (by omega : 1 < 2)).mpr
  rw [pow_add]
  exact Nat.mul_le_mul (Nat.le_pow_clog (by omega : 1 < 2) a)
    (Nat.le_pow_clog (by omega : 1 < 2) b)

theorem rounded_deficiency_bound (r : ℕ) (hr : 0 < r) :
    ∃ K : ℕ, ∀ s : ℕ,
      logarithmicDeficiency (4*r*((s+r-1)/r)) ≤ 2*Nat.clog 2 (s+2)+K := by
  let A := 4*r*(r+1)+2
  refine ⟨2*Nat.clog 2 A+1,fun s => ?_⟩
  have hell : (s+r-1)/r ≤ s+r := (Nat.div_le_self _ _).trans (Nat.sub_le _ _)
  have hmul := Nat.mul_le_mul_left (4*r) hell
  have hbound : 4*r*((s+r-1)/r)+2 ≤ A*(s+2) := by
    dsimp [A]
    nlinarith [Nat.zero_le (r*r*s), Nat.zero_le (r*s)]
  have hlog := (Nat.clog_mono_right 2 hbound).trans (clog_product_bound A (s+2))
  dsimp [logarithmicDeficiency]
  omega

/-- Goal B in the equivalent nested-word formulation, including unbounded
prefix lengths. A single source, labels and directions work for all scales. -/
theorem nested_bipartite_embedding_with_codes (U : PrefixMachine) (hU : U.Optimal)
    (reference : ℝ) (href : 0 ≤ reference) {r m n B : ℕ} (hr : 0 < r)
    (left : Fin m ↪ Direction (BinaryField r)) (right : Fin n ↪ Direction (BinaryField r))
    (tag : Vertex m n ↪ Fin (2^B)) :
    ∃ C : ℝ, 0 ≤ C ∧ ∃ phi : ℕ → Vertex m n → Word,
      (∀ s, Function.Injective (phi s)) ∧
      (∀ s t, s ≤ t → ∀ v, IsPrefix (phi s v) (phi t v)) ∧
      (∀ s v, (phi s v).1=commonLength r B s) ∧
      ∀ s v w,
        |informationDistance (U.K hU) reference (phi s v) (phi s w)-(s:ℝ)*graphDistance v w|
          ≤ 2*(Nat.clog 2 (s+2):ℝ)+C := by
  obtain ⟨C,hC,hbound⟩ := labeled_distance_error U hU reference href hr left right tag
  obtain ⟨_omega,_hRandom,_hNoncomputable,D,W,hW,hstep,_hPrefixes,hK⟩ :=
    nested_source_martinLof U hU (4*r) (by omega)
  obtain ⟨K,hdef⟩ := rounded_deficiency_bound r hr
  let ell (s : ℕ) := (s+r-1)/r
  let phi (s : ℕ) := vertexWord (Nat.ne_of_gt hr) left right tag (W (ell s))
  refine ⟨C+2*r+K+D,by positivity,phi,?_,?_,?_,?_⟩
  · intro s
    exact vertexWord_injective _ left right tag (W (ell s))
  · intro s t hst v
    apply prefix_append_left
    apply mapped_source_prefix _ W hstep
    exact Nat.div_le_div_right (Nat.sub_le_sub_right (Nat.add_le_add_right hst r) 1)
  · intro s v
    simp only [phi, vertexWord, append_length, vertexPayload, pack_length,
      List.length_map, hW]
    rfl
  · intro s v w
    have he := hbound (W (ell s)) (logarithmicDeficiency (4*r*ell s)+D) (by
      simpa only [hW, Nat.add_assoc] using hK (ell s))
    simp only [hW] at he
    have hs := rounded_scale r s hr
    have hsr : (s:ℝ) ≤ (r:ℝ)*ell s := by exact_mod_cast hs.1
    have hrs : (r:ℝ)*ell s < (s:ℝ)+r := by exact_mod_cast hs.2
    have hround : |(r:ℝ)*ell s-s| ≤ r := by rw [abs_of_nonneg (by linarith)]; linarith
    have he' := change_scale_error
      (fun v w => informationDistance (U.K hU) reference (phi s v) (phi s w))
      ((r:ℝ)*ell s) s (((logarithmicDeficiency (4*r*ell s)+D:ℕ):ℝ)+C) r hround he v w
    push_cast at he'
    have hd : (logarithmicDeficiency (4*r*ell s):ℝ) ≤ 2*(Nat.clog 2 (s+2):ℝ)+K := by
      exact_mod_cast hdef s
    linarith

end
end Bipartite


==> anc/lean-supplement/Bipartite/Encoding.lean <==
import Bipartite.FiniteField

namespace Bipartite
noncomputable section

theorem block_card {F : Type*} [Field F] [Fintype F] :
    Fintype.card (Block F) = Fintype.card F ^ 4 := by
  calc
    _ = Fintype.card ((F × F) × F × F) := Fintype.card_congr (crossEquiv none none)
    _ = _ := by simp [Fintype.card_prod]; ring

end
end Bipartite


==> anc/lean-supplement/Bipartite/FieldPrograms.lean <==
import Bipartite.Encoding
import Bipartite.CoordinateComplexity

namespace Bipartite
open Coding
noncomputable section
set_option maxHeartbeats 2000000

def matrixSymbol {r : ℕ} (hr : r ≠ 0) : Block (BinaryField r) ≃ Fin (2^(4*r)) :=
  (Fintype.equivFin _).trans (finCongr (by
    rw [block_card, binaryField_card hr, ← pow_mul]
    congr 1
    ring))

def pairSymbol {r : ℕ} (hr : r ≠ 0) :
    (BinaryField r × BinaryField r) ≃ Fin (2^(2*r)) :=
  (Fintype.equivFin _).trans (finCongr (by
    rw [Fintype.card_prod, binaryField_card hr, ← pow_two, ← pow_mul]
    congr 1
    ring))

def rowCode {r : ℕ} (hr : r ≠ 0) (t : Direction (BinaryField r))
    (w : Fin (2^(4*r))) : Fin (2^(2*r)) := pairSymbol hr (row t ((matrixSymbol hr).symm w))

def colCode {r : ℕ} (hr : r ≠ 0) (t : Direction (BinaryField r))
    (w : Fin (2^(4*r))) : Fin (2^(2*r)) := pairSymbol hr (col t ((matrixSymbol hr).symm w))

theorem rowCode_pair_injective {r : ℕ} (hr : r ≠ 0) {t u : Direction (BinaryField r)} (h : t ≠ u) :
    Function.Injective (fun w => (rowCode hr t w,rowCode hr u w)) := by
  intro x y he
  apply (matrixSymbol hr).symm.injective
  apply row_pair_injective h
  exact Prod.ext ((pairSymbol hr).injective (congrArg Prod.fst he))
    ((pairSymbol hr).injective (congrArg Prod.snd he))

theorem colCode_pair_injective {r : ℕ} (hr : r ≠ 0) {t u : Direction (BinaryField r)} (h : t ≠ u) :
    Function.Injective (fun w => (colCode hr t w,colCode hr u w)) := by
  intro x y he
  apply (matrixSymbol hr).symm.injective
  apply col_pair_injective h
  exact Prod.ext ((pairSymbol hr).injective (congrArg Prod.fst he))
    ((pairSymbol hr).injective (congrArg Prod.snd he))

theorem col_given_row_programs (U : PrefixMachine) (hU : U.Optimal)
    {r : ℕ} (hr : 0 < r) (t u : Direction (BinaryField r)) :
    ∃ C : ℕ, ∀ W : List (Fin (2^(4*r))),
      U.K hU (pack (2*r) (W.map (colCode (Nat.ne_of_gt hr) u)))
        (pack (2*r) (W.map (rowCode (Nat.ne_of_gt hr) t))) ≤ r*W.length+C ∧
      U.K hU (pack (4*r) W) (lengthContext W.length) ≤
        2*r*W.length+U.K hU (pack (2*r) (W.map (colCode (Nat.ne_of_gt hr) u)))
          (pack (2*r) (W.map (rowCode (Nat.ne_of_gt hr) t)))+r*W.length+C := by
  let h := Nat.ne_of_gt hr
  let extra (w : Fin (2^(4*r))) := fieldEncoding h (extraCol t u ((matrixSymbol h).symm w))
  let resid (w : Fin (2^(4*r))) := fieldEncoding h (residual t u ((matrixSymbol h).symm w))
  let complete (p : Fin (2^(2*r)) × Fin (2^r)) :=
    pairSymbol h (colFromRow t u ((pairSymbol h).symm p.1) ((fieldEncoding h).symm p.2))
  apply cross_side_program_bounds U hU hr (colCode h u) (rowCode h t) extra resid complete
  · intro w
    simp [complete, rowCode, extra, colCode, col_from_row]
  · intro x y he
    apply (matrixSymbol h).symm.injective
    apply cross_completed_injective t u
    apply Prod.ext
    · exact (pairSymbol h).injective (congrArg (fun z => z.1) he)
    · apply Prod.ext
      · exact (pairSymbol h).injective (congrArg (fun z => z.2.1) he)
      · exact (fieldEncoding h).injective (congrArg (fun z => z.2.2) he)

theorem row_given_col_programs (U : PrefixMachine) (hU : U.Optimal)
    {r : ℕ} (hr : 0 < r) (t u : Direction (BinaryField r)) :
    ∃ C : ℕ, ∀ W : List (Fin (2^(4*r))),
      U.K hU (pack (2*r) (W.map (rowCode (Nat.ne_of_gt hr) t)))
        (pack (2*r) (W.map (colCode (Nat.ne_of_gt hr) u))) ≤ r*W.length+C ∧
      U.K hU (pack (4*r) W) (lengthContext W.length) ≤
        2*r*W.length+U.K hU (pack (2*r) (W.map (rowCode (Nat.ne_of_gt hr) t)))
          (pack (2*r) (W.map (colCode (Nat.ne_of_gt hr) u)))+r*W.length+C := by
  let h := Nat.ne_of_gt hr
  let tr (w : Fin (2^(4*r))) := transpose ((matrixSymbol h).symm w)
  let extra (w : Fin (2^(4*r))) := fieldEncoding h (extraCol u t (tr w))
  let resid (w : Fin (2^(4*r))) := fieldEncoding h (residual u t (tr w))
  let complete (p : Fin (2^(2*r)) × Fin (2^r)) :=
    pairSymbol h (colFromRow u t ((pairSymbol h).symm p.1) ((fieldEncoding h).symm p.2))
  apply cross_side_program_bounds U hU hr (rowCode h t) (colCode h u) extra resid complete
  · intro w
    simp [complete, rowCode, extra, colCode, tr, row_from_col]
  · intro x y he
    apply (matrixSymbol h).symm.injective
    have htr : tr x=tr y := by
      apply cross_completed_injective u t
      apply Prod.ext
      · simpa [tr, row_transpose] using
          (pairSymbol h).injective (congrArg (fun z => z.1) he)
      · apply Prod.ext
        · simpa [tr, col_transpose] using
            (pairSymbol h).injective (congrArg (fun z => z.2.1) he)
        · exact (fieldEncoding h).injective (congrArg (fun z => z.2.2) he)
    simpa [tr] using congrArg transpose htr

end
end Bipartite


==> anc/lean-supplement/Bipartite/FiniteField.lean <==
import Bipartite.Algebra
import Mathlib.FieldTheory.Finite.GaloisField

namespace Bipartite
noncomputable section

local instance : Fact (Nat.Prime 2) := ⟨Nat.prime_two⟩

/-- A genuine field of characteristic two, not integers modulo a power of two. -/
abbrev BinaryField (r : ℕ) := GaloisField 2 r

instance (r : ℕ) : Fintype (BinaryField r) := Fintype.ofFinite _

theorem binaryField_card {r : ℕ} (hr : r ≠ 0) :
    Fintype.card (BinaryField r) = 2^r := by
  rw [← Nat.card_eq_fintype_card]
  exact GaloisField.card 2 r hr

theorem direction_card {r : ℕ} (hr : r ≠ 0) :
    Fintype.card (Direction (BinaryField r)) = 2^r + 1 := by
  simp [Direction, binaryField_card hr]

/-- Fixed size binary encoding exists for each field symbol. Its computability
as part of a uniform program compiler is not claimed by this equivalence. -/
def fieldEncoding {r : ℕ} (hr : r ≠ 0) : BinaryField r ≃ Fin (2^r) :=
  (Fintype.equivFin _).trans (finCongr (binaryField_card hr))

theorem enough_directions (m n : ℕ) :
    ∃ r : ℕ, 0 < r ∧
      Nonempty (Fin m ↪ Direction (BinaryField r)) ∧
      Nonempty (Fin n ↪ Direction (BinaryField r)) := by
  let r := max m n + 1
  have hr : r ≠ 0 := by dsimp [r]; omega
  have hp : r < 2^r := Nat.lt_two_pow_self
  refine ⟨r, Nat.pos_of_ne_zero hr, ?_, ?_⟩
  · apply Function.Embedding.nonempty_of_card_le
    rw [Fintype.card_fin, direction_card hr]
    have := le_max_left m n
    dsimp [r] at *
    omega
  · apply Function.Embedding.nonempty_of_card_le
    rw [Fintype.card_fin, direction_card hr]
    have := le_max_right m n
    dsimp [r] at *
    omega

end
end Bipartite


==> anc/lean-supplement/Bipartite/Geometry.lean <==
import Mathlib.Analysis.InnerProductSpace.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity
import Mathlib.Tactic

namespace Bipartite
open scoped BigOperators
open Filter Topology

abbrev Vertex (m n : ℕ) := Fin m ⊕ Fin n

def graphDistance {m n : ℕ} : Vertex m n → Vertex m n → ℝ
  | .inl i, .inl j => if i = j then 0 else 2
  | .inr i, .inr j => if i = j then 0 else 2
  | .inl _, .inr _ => 1
  | .inr _, .inl _ => 1

@[simp] theorem graphDistance_self {m n} (v : Vertex m n) : graphDistance v v = 0 := by
  cases v <;> simp [graphDistance]

theorem graphDistance_nonneg {m n} (v w : Vertex m n) : 0 ≤ graphDistance v w := by
  cases v <;> cases w <;> simp only [graphDistance] <;> (try split_ifs) <;> norm_num

def sign {N : ℕ} : Vertex N N → ℝ
  | .inl _ => 1
  | .inr _ => -1

@[simp] theorem sign_sum (N : ℕ) : ∑ v : Vertex N N, sign v = 0 := by
  simp [Fintype.sum_sum_type, sign]

/-- The necessary condition used in the manuscript; no sufficiency theorem is needed. -/
def CND {ι : Type*} [Fintype ι] (D : ι → ι → ℝ) : Prop :=
  ∀ c : ι → ℝ, (∑ i, c i) = 0 → ∑ i, ∑ j, c i * c j * D i j ≤ 0

theorem squared_norm_CND {ι H : Type*} [Fintype ι]
    [NormedAddCommGroup H] [InnerProductSpace ℝ H] (z : ι → H) :
    CND (fun i j => ‖z i - z j‖ ^ 2) := by
  intro c hc
  have hc' : ∑ i ∈ (Finset.univ : Finset ι), c i = 0 := by simpa using hc
  have he := inner_sum_smul_sum_smul_of_sum_eq_zero z hc' z hc'
  have hn : 0 ≤ inner (𝕜 := ℝ) (∑ i : ι, c i • z i) (∑ i : ι, c i • z i) :=
    real_inner_self_nonneg
  simp only [pow_two] at *
  nlinarith

private theorem off_diagonal_sum {N : ℕ} (i : Fin N) (a : ℝ) :
    (∑ j : Fin N, if i = j then (0 : ℝ) else a) = ((N : ℝ)-1)*a := by
  have h (j : Fin N) : (if i = j then (0 : ℝ) else a) = a - (if i = j then a else 0) := by
    split_ifs <;> simp
  simp_rw [h, Finset.sum_sub_distrib]
  simp
  ring

theorem bipartite_power_quadratic (N : ℕ) {p : ℝ} (hp : 0 < p) :
    (∑ v : Vertex N N, ∑ w : Vertex N N,
      sign v * sign w * (graphDistance v w) ^ p) =
      2*(N : ℝ)*((N : ℝ)-1)*(2 : ℝ)^p - 2*(N : ℝ)^2 := by
  have hz : (0 : ℝ)^p = 0 := Real.zero_rpow (ne_of_gt hp)
  simp only [Fintype.sum_sum_type, graphDistance, sign]
  simp only [one_mul, mul_one, neg_mul, mul_neg, neg_neg, Real.one_rpow]
  have h (i j : Fin N) : (if i = j then (0 : ℝ) else 2)^p =
      if i = j then 0 else (2 : ℝ)^p := by split_ifs <;> simp_all
  simp_rw [h, off_diagonal_sum]
  simp
  ring

theorem exists_positive_bipartite_quadratic {p : ℝ} (hp : 0 < p) :
    ∃ N : ℕ, 0 < 2*(N : ℝ)*((N : ℝ)-1)*(2 : ℝ)^p - 2*(N : ℝ)^2 := by
  let a : ℝ := (2 : ℝ)^p
  have ha : 1 < a := Real.one_lt_rpow (by norm_num) hp
  obtain ⟨N,hN⟩ := exists_nat_gt (max 1 (a/(a-1)))
  have hN1 : (1 : ℝ) < N := lt_of_le_of_lt (le_max_left _ _) hN
  have hN2 : a/(a-1) < (N : ℝ) := lt_of_le_of_lt (le_max_right _ _) hN
  have hmul : a < (N : ℝ)*(a-1) := (div_lt_iff₀ (by linarith)).mp hN2
  refine ⟨N, ?_⟩
  change 0 < 2*(N : ℝ)*((N : ℝ)-1)*a - 2*(N : ℝ)^2
  nlinarith [mul_pos (show 0 < (N : ℝ) by linarith) (show 0 < (N : ℝ)*(a-1)-a by linarith)]

/-- Every positive power has a finite complete-bipartite negative-type obstruction. -/
theorem exists_not_CND_power {p : ℝ} (hp : 0 < p) :
    ∃ N : ℕ, ¬ CND (fun v w : Vertex N N => (graphDistance v w)^p) := by
  obtain ⟨N,hN⟩ := exists_positive_bipartite_quadratic hp
  refine ⟨N, ?_⟩
  intro hcnd
  have h := hcnd sign (sign_sum N)
  rw [bipartite_power_quadratic N hp] at h
  linarith

/-- An unconditional finite graph obstruction, directly stated in terms of
distances in arbitrary real inner-product spaces. -/
theorem exists_non_hilbert_graph {α : ℝ} (hα : 0 < α) :
    ∃ N : ℕ, ∀ (H : Type) [NormedAddCommGroup H] [InnerProductSpace ℝ H],
      ¬ ∃ z : Vertex N N → H, ∀ v w, ‖z v-z w‖ = (graphDistance v w)^α := by
  have hp : 0 < 2*α := by linarith
  obtain ⟨N,hN⟩ := exists_not_CND_power hp
  refine ⟨N, ?_⟩
  intro H _ _ ⟨z,hz⟩
  apply hN
  have he (v w : Vertex N N) : ‖z v-z w‖^2 = (graphDistance v w)^(2*α) := by
    rw [hz, mul_comm (2 : ℝ) α, Real.rpow_mul (graphDistance_nonneg v w), Real.rpow_two]
  have h := squared_norm_CND z
  simp_rw [he] at h
  exact h

/-- Finite positive quadratic witnesses persist under entrywise convergence.
This proves the all-sufficiently-large-scales quantifier, not just a subsequence. -/
theorem eventually_positive_quadratic {ι : Type*} [Fintype ι]
    (D : ℕ → ι → ι → ℝ) (d : ι → ι → ℝ) (c : ι → ℝ)
    {p : ℝ} (hp : 0 ≤ p)
    (hconv : ∀ i j, Tendsto (fun s => D s i j) atTop (𝓝 (d i j)))
    (hpos : 0 < ∑ i, ∑ j, c i*c j*(d i j)^p) :
    ∀ᶠ s in atTop, 0 < ∑ i, ∑ j, c i*c j*(D s i j)^p := by
  have ht : Tendsto (fun s => ∑ i, ∑ j, c i*c j*(D s i j)^p) atTop
      (𝓝 (∑ i, ∑ j, c i*c j*(d i j)^p)) := by
    apply tendsto_finsetSum
    intro i _
    apply tendsto_finsetSum
    intro j _
    exact tendsto_const_nhds.mul ((Real.continuous_rpow_const hp).continuousAt.tendsto.comp (hconv i j))
  exact ht.eventually (eventually_gt_nhds hpos)

/-- If the normalized distances converge to the indicated graph, every sufficiently
large scale fails to embed, even when the target inner-product space varies with scale. -/
theorem eventual_no_hilbert_representation {N : ℕ} {α : ℝ} (hα : 0 < α)
    (D : ℕ → Vertex N N → Vertex N N → ℝ)
    (hD : ∀ s v w, 0 ≤ D s v w)
    (hconv : ∀ v w, Tendsto (fun s => D s v w) atTop (𝓝 (graphDistance v w)))
    (hN : 0 < 2*(N : ℝ)*((N : ℝ)-1)*(2 : ℝ)^(2*α)-2*(N : ℝ)^2) :
    ∀ᶠ s in atTop, ∀ (H : Type) [NormedAddCommGroup H] [InnerProductSpace ℝ H],
      ¬ ∃ z : Vertex N N → H, ∀ v w, ‖z v-z w‖ = (D s v w)^α := by
  have hp : 0 < 2*α := by linarith
  have hpos : 0 < ∑ v : Vertex N N, ∑ w : Vertex N N,
      sign v*sign w*(graphDistance v w)^(2*α) := by
    rw [bipartite_power_quadratic N hp]; exact hN
  filter_upwards [eventually_positive_quadratic D graphDistance sign hp.le hconv hpos] with s hs
  intro H _ _ ⟨z,hz⟩
  have hn := squared_norm_CND z sign (sign_sum N)
  have he (v w : Vertex N N) : ‖z v-z w‖^2 = (D s v w)^(2*α) := by
    rw [hz, mul_comm (2 : ℝ) α, Real.rpow_mul (hD s v w), Real.rpow_two]
  simp_rw [he] at hn
  linarith

end Bipartite


==> anc/lean-supplement/Bipartite/GraphMetric.lean <==
import Bipartite.Geometry
import Mathlib.Combinatorics.SimpleGraph.Metric

namespace Bipartite
noncomputable section

/-- For nonempty sides the explicit zero/one/two table is exactly mathlib's
shortest-walk distance on its complete bipartite graph. The positivity
assumptions exclude the library's zero value for disconnected pairs. -/
theorem graphDistance_eq_shortestPath {m n : ℕ} (hm : 0 < m) (hn : 0 < n)
    (v w : Vertex m n) :
    graphDistance v w = ((completeBipartiteGraph (Fin m) (Fin n)).dist v w : ℝ) := by
  let G := completeBipartiteGraph (Fin m) (Fin n)
  cases v with
  | inl i =>
    cases w with
    | inl j =>
      by_cases hij : i=j
      · subst j
        simp
      · have hd : G.edist (.inl i) (.inl j)=2 := by
          apply SimpleGraph.edist_eq_two_iff.mpr
          refine ⟨by simpa using hij, by simp [G, completeBipartiteGraph], ?_⟩
          exact ⟨.inr ⟨0,hn⟩, by simp [SimpleGraph.commonNeighbors, G, completeBipartiteGraph]⟩
        change (if i=j then 0 else 2) = (G.dist (.inl i) (.inl j) : ℝ)
        simp [hij, SimpleGraph.dist, hd]
    | inr j =>
      have hd : G.dist (.inl i) (.inr j)=1 :=
        SimpleGraph.dist_eq_one_iff_adj.mpr (by simp [G, completeBipartiteGraph])
      change 1=(G.dist (.inl i) (.inr j) : ℝ)
      simp [hd]
  | inr i =>
    cases w with
    | inl j =>
      have hd : G.dist (.inr i) (.inl j)=1 :=
        SimpleGraph.dist_eq_one_iff_adj.mpr (by simp [G, completeBipartiteGraph])
      change 1=(G.dist (.inr i) (.inl j) : ℝ)
      simp [hd]
    | inr j =>
      by_cases hij : i=j
      · subst j
        simp
      · have hd : G.edist (.inr i) (.inr j)=2 := by
          apply SimpleGraph.edist_eq_two_iff.mpr
          refine ⟨by simpa using hij, by simp [G, completeBipartiteGraph], ?_⟩
          exact ⟨.inl ⟨0,hm⟩, by simp [SimpleGraph.commonNeighbors, G, completeBipartiteGraph]⟩
        change (if i=j then 0 else 2) = (G.dist (.inr i) (.inr j) : ℝ)
        simp [hij, SimpleGraph.dist, hd]

end
end Bipartite


==> anc/lean-supplement/Bipartite/InfiniteWords.lean <==
import Bipartite.Embeddings

namespace Bipartite.Coding
open Classical
noncomputable section

/-- A nested family with unbounded lengths is the family of initial segments
of a single actual infinite binary sequence. -/
theorem nested_words_bitstream (w : ℕ → Word)
    (hmono : ∀ i j, i ≤ j → IsPrefix (w i) (w j))
    (hlen : ∀ i, i ≤ (w i).1) :
    ∃ bits : ℕ → Fin 2, ∀ i, blocksPrefix (fun n => (⟨1,bits n⟩ : Word)) (w i).1=w i := by
  let f (n : ℕ) : Fin (2^n) := takeFin n (hlen n) (w n).2
  have hf (i j : ℕ) (hij : i ≤ j) : takeFin i hij (f j)=f i := by
    dsimp only [f]
    rw [takeFin_takeFin]
    have he := takeWord_eq_of_prefix (hmono i j hij) (hlen i)
    have hv := congrArg (fun z : Word => z.2.val) he
    apply Fin.ext
    simpa only [takeWord, takeFin, Fin.coe_divNat, Fin.val_cast,
      min_eq_left (hlen i), min_eq_left (hij.trans (hlen j))] using hv
  obtain ⟨bits,hbits⟩ := coherent_is_bitstream f hf
  refine ⟨bits,fun i => ?_⟩
  rw [hbits]
  have ht := prefix_takeWord (hmono i (w i).1 (hlen i))
  have he : (⟨(w i).1,f (w i).1⟩ : Word)=takeWord (w i).1 (w (w i).1) := by
    apply word_ext
    · simp [min_eq_left (hlen (w i).1)]
    · simp only [f,takeFin,Fin.coe_divNat,Fin.val_cast,takeWord,min_eq_left (hlen (w i).1)]
  exact he.trans ht

end
end Bipartite.Coding

namespace Bipartite
open Coding
noncomputable section

/-- The same fixed coding choices produce literal bitstreams whose selected
prefixes all have exactly `commonLength r B s` bits. -/
theorem nested_bipartite_bitstreams_with_codes (U : PrefixMachine) (hU : U.Optimal)
    (reference : ℝ) (href : 0 ≤ reference) {r m n B : ℕ} (hr : 0 < r)
    (left : Fin m ↪ Direction (BinaryField r)) (right : Fin n ↪ Direction (BinaryField r))
    (tag : Vertex m n ↪ Fin (2^B)) :
    ∃ C : ℝ, 0 ≤ C ∧ ∃ bits : Vertex m n → ℕ → Fin 2,
      (∀ s, Function.Injective (fun v =>
        blocksPrefix (fun i => (⟨1,bits v i⟩ : Word)) (commonLength r B s))) ∧
      ∀ s v w,
        |informationDistance (U.K hU) reference
          (blocksPrefix (fun i => (⟨1,bits v i⟩ : Word)) (commonLength r B s))
          (blocksPrefix (fun i => (⟨1,bits w i⟩ : Word)) (commonLength r B s))-
            (s:ℝ)*graphDistance v w| ≤ 2*(Nat.clog 2 (s+2):ℝ)+C := by
  obtain ⟨C,hC,phi,hinj,hpre,hlen,herror⟩ :=
    nested_bipartite_embedding_with_codes U hU reference href hr left right tag
  have hex (v : Vertex m n) : ∃ bits : ℕ → Fin 2, ∀ s,
      blocksPrefix (fun i => (⟨1,bits i⟩ : Word)) (commonLength r B s)=phi s v := by
    obtain ⟨bits,hbits⟩ := nested_words_bitstream (fun s => phi s v)
      (fun s t h => hpre s t h v) (fun s => by
        rw [hlen]
        have := (commonLength_bounds r B s hr).1
        omega)
    exact ⟨bits,fun s => by simpa only [hlen] using hbits s⟩
  choose bits hbits using hex
  refine ⟨C,hC,bits,?_,?_⟩
  · intro s v w he
    simp only [hbits] at he
    exact hinj s he
  · intro s v w
    simpa only [hbits] using herror s v w

/-- Both parts of the main theorem use the same `r` and `B`, chosen once for
the graph. Exact common lengths and all-scale constants are part of the type. -/
theorem bipartite_embedding_main (U : PrefixMachine) (hU : U.Optimal)
    (reference : ℝ) (href : 0 ≤ reference) (m n : ℕ) :
    ∃ r B : ℕ, 0 < r ∧ 0 < B ∧ ∃ Cfin Cseq : ℝ, 0 ≤ Cfin ∧ 0 ≤ Cseq ∧
      (∀ s : ℕ, ∃ phi : Vertex m n → Word,
        Function.Injective phi ∧ (∀ v, (phi v).1=commonLength r B s) ∧
        ∀ v w, |informationDistance (U.K hU) reference (phi v) (phi w)-
          (s:ℝ)*graphDistance v w| ≤ Cfin) ∧
      (∃ bits : Vertex m n → ℕ → Fin 2,
        (∀ s, Function.Injective (fun v =>
          blocksPrefix (fun i => (⟨1,bits v i⟩ : Word)) (commonLength r B s))) ∧
        ∀ s v w, |informationDistance (U.K hU) reference
          (blocksPrefix (fun i => (⟨1,bits v i⟩ : Word)) (commonLength r B s))
          (blocksPrefix (fun i => (⟨1,bits w i⟩ : Word)) (commonLength r B s))-
          (s:ℝ)*graphDistance v w| ≤ 2*(Nat.clog 2 (s+2):ℝ)+Cseq) := by
  obtain ⟨r,hr,⟨left⟩,⟨right⟩⟩ := enough_directions m n
  obtain ⟨B,hB,⟨tag⟩⟩ := exists_vertex_tags m n
  obtain ⟨Cf,hCf,hfinite⟩ :=
    finite_bipartite_embedding_with_codes U hU reference href hr left right tag
  obtain ⟨Cs,hCs,bits,hi,he⟩ :=
    nested_bipartite_bitstreams_with_codes U hU reference href hr left right tag
  exact ⟨r,B,hr,hB,Cf,Cs,hCf,hCs,hfinite,bits,hi,he⟩

end
end Bipartite


==> anc/lean-supplement/Bipartite/InformationIntervals.lean <==
import Bipartite.LibraryTheorems
import Bipartite.RayObstruction
import KolmogorovMathlib.Prefix.ConditionalSymmetry
import KolmogorovMathlib.CommonInformation.Counting

namespace Bipartite
open Kolmogorov
noncomputable section
set_option maxHeartbeats 200000

private theorem interval_KP_ne_top (U : Map) (hU : IsOptimalPrefixConditional U)
    (x y : BitString) : KP U x y ≠ ⊤ := by
  obtain ⟨c, hc⟩ := KP_map_self_le U hU (fun _ => x) (Computable.const x)
  exact ne_top_of_le_natCast (hc y)

private theorem interval_KP_natCast (U : Map) (hU : IsOptimalPrefixConditional U)
    (x y : BitString) : ((KP U x y).toNat : ENat) = KP U x y :=
  ENat.natCast_toNat (interval_KP_ne_top U hU x y)

/-- A program using `z` may ignore the additional condition `a` and the supplied
complexity value `k`. The projection has one fixed simulation cost. -/
private theorem interval_KP_ignore_extra_conditions (U : Map)
    (hU : IsOptimalPrefixConditional U) :
    ∃ c : ℕ, ∀ a b z : BitString, ∀ k : ℕ,
      KP U b (prefixCondComplexityContext a z k) ≤ KP U b z + (c : ENat) := by
  obtain ⟨c, hc⟩ := KP_cond_map_le U hU
    (fun context => decodeFirst (decodeSecond context))
    (decodeFirst_computable.comp decodeSecond_computable)
  refine ⟨c, fun a b z k => ?_⟩
  simpa only [prefixCondComplexityContext, decodeSecond_pairCode, decodeFirst_pairCode]
    using hc b (prefixCondComplexityContext a z k)

/-- The conditional chain-rule upper bound and the option to ignore extra
conditions give composition. Pair swapping puts the endpoint first. -/
theorem library_pair_composition (U : Map) (hU : IsOptimalPrefixConditional U) :
    ∃ c : ℕ, ∀ a b z : BitString,
      (KP U (pairCode b z) a).toNat ≤ (KP U z a).toNat + (KP U b z).toNat + c := by
  obtain ⟨c₁, hc₁⟩ := KPCondPair_chain_upper U hU
  obtain ⟨c₂, hc₂⟩ := interval_KP_ignore_extra_conditions U hU
  let swap : BitString → BitString := fun w => pairCode (decodeSecond w) (decodeFirst w)
  have hswap : Computable swap := by
    have heq : swap = (fun pr : BitString × BitString => pairCode pr.1 pr.2) ∘
        (fun w : BitString => (decodeSecond w, decodeFirst w)) := rfl
    rw [heq]
    exact pairCode_computable.comp (decodeSecond_computable.pair decodeFirst_computable)
  obtain ⟨c₃, hc₃⟩ := KP_map_le U hU swap hswap
  refine ⟨c₁+c₂+c₃, fun a b z => ?_⟩
  let k := (KP U z a).toNat
  have hchain := hc₁ z b a k (interval_KP_natCast U hU z a)
  change KP U (pairCode z b) a ≤
    KP U z a + KP U b (prefixCondComplexityContext a z k) + (c₁ : ENat) at hchain
  have hcompose : KP U (pairCode z b) a ≤
      KP U z a + KP U b z + ((c₁+c₂ : ℕ) : ENat) := by
    calc
      _ ≤ KP U z a + KP U b (prefixCondComplexityContext a z k) + (c₁ : ENat) := hchain
      _ ≤ KP U z a + (KP U b z + (c₂ : ENat)) + (c₁ : ENat) :=
        add_le_add (add_le_add (le_refl _) (hc₂ a b z k)) (le_refl _)
      _ = _ := by rw [Nat.cast_add]; ac_rfl
  have hswapbound := hc₃ (pairCode z b) a
  simp only [swap, decodeSecond_pairCode, decodeFirst_pairCode] at hswapbound
  have hen : KP U (pairCode b z) a ≤ KP U z a + KP U b z + ((c₁+c₂+c₃ : ℕ) : ENat) := by
    calc
      _ ≤ KP U (pairCode z b) a + (c₃:ENat) := hswapbound
      _ ≤ (KP U z a + KP U b z + ((c₁+c₂ : ℕ) : ENat)) + (c₃:ENat) :=
        add_le_add hcompose (le_refl _)
      _ = _ := by simp only [Nat.cast_add, add_assoc]
  rw [← interval_KP_natCast U hU (pairCode b z) a,
      ← interval_KP_natCast U hU z a, ← interval_KP_natCast U hU b z] at hen
  exact_mod_cast hen

private theorem interval_distance_symm (U : Map) (reference : ℝ) (x y : BitString) :
    libraryInformationDistance U reference x y = libraryInformationDistance U reference y x := by
  simp only [libraryInformationDistance, eq_comm, max_comm]

private theorem interval_KP_le_distance (U : Map) (hU : IsOptimalPrefixConditional U)
    (reference : ℝ) (href : 0 ≤ reference) :
    ∃ c : ℕ, ∀ x y : BitString,
      ((KP U x y).toNat : ℝ) ≤ libraryInformationDistance U reference x y + c := by
  obtain ⟨c, hc⟩ := KP_self_le U hU
  refine ⟨c, fun x y => ?_⟩
  by_cases hxy : x = y
  · subst y
    have hnat := ENat.toNat_le_of_le_natCast (hc x)
    simpa only [libraryInformationDistance, ite_true, zero_add] using
      (show ((KP U x x).toNat : ℝ) ≤ (c : ℝ) by exact_mod_cast hnat)
  · simp only [libraryInformationDistance, if_neg hxy]
    have hm := le_max_left ((KP U x y).toNat : ℝ) ((KP U y x).toNat : ℝ)
    have hc0 : (0 : ℝ) ≤ c := Nat.cast_nonneg c
    linarith

/-- Every approximate interval has a single auxiliary context under which all
its elements have bounded conditional prefix complexity. The context includes
the endpoint complexity value, as required by the exact conditional chain rule. -/
theorem library_interval_description (U : Map) (hU : IsOptimalPrefixConditional U)
    (reference : ℝ) (href : 0 ≤ reference) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ a b : BitString, ∀ δ : ℝ, 0 ≤ δ →
      ∃ context : BitString, ∀ z : BitString,
        libraryInformationDistance U reference a z + libraryInformationDistance U reference z b
          ≤ libraryInformationDistance U reference a b + δ →
        ((KP U z context).toNat : ℝ) ≤ δ + C := by
  obtain ⟨c₀, hc₀⟩ := interval_KP_le_distance U hU reference href
  obtain ⟨c₁, hc₁⟩ := library_pair_composition U hU
  obtain ⟨c₂, hc₂⟩ := KPCondPair_chain_lower U hU
  let C : ℝ := 2 * (c₀:ℝ) + c₁ + c₂ + reference
  have hC : (c₀:ℝ) ≤ C := by
    dsimp [C]
    linarith [Nat.cast_nonneg (α := ℝ) c₀, Nat.cast_nonneg (α := ℝ) c₁, Nat.cast_nonneg (α := ℝ) c₂]
  refine ⟨C, (Nat.cast_nonneg c₀).trans hC, ?_⟩
  have oriented (a b : BitString) (hab : a ≠ b)
      (hor : (KP U a b).toNat ≤ (KP U b a).toNat) (δ : ℝ) :
      ∃ context : BitString, ∀ z : BitString,
        libraryInformationDistance U reference a z + libraryInformationDistance U reference z b
          ≤ libraryInformationDistance U reference a b + δ →
        ((KP U z context).toNat : ℝ) ≤ δ + C := by
    let k := (KP U b a).toNat
    refine ⟨prefixCondComplexityContext a b k, fun z hz => ?_⟩
    have hlo := hc₂ b z a k (interval_KP_natCast U hU b a)
    change KP U b a + KP U z (prefixCondComplexityContext a b k)
      ≤ KP U (pairCode b z) a + (c₂:ENat) at hlo
    rw [← interval_KP_natCast U hU b a,
        ← interval_KP_natCast U hU z (prefixCondComplexityContext a b k),
        ← interval_KP_natCast U hU (pairCode b z) a] at hlo
    have hloN : k + (KP U z (prefixCondComplexityContext a b k)).toNat
        ≤ (KP U (pairCode b z) a).toNat + c₂ := by exact_mod_cast hlo
    have hloR : (k:ℝ) + ((KP U z (prefixCondComplexityContext a b k)).toNat:ℝ)
        ≤ ((KP U (pairCode b z) a).toNat:ℝ) + c₂ := by exact_mod_cast hloN
    have hup : ((KP U (pairCode b z) a).toNat:ℝ)
        ≤ ((KP U z a).toNat:ℝ) + ((KP U b z).toNat:ℝ) + c₁ := by
      exact_mod_cast hc₁ a b z
    have hza := hc₀ z a
    have hbz := hc₀ b z
    rw [interval_distance_symm U reference z a] at hza
    rw [interval_distance_symm U reference b z] at hbz
    have horR : ((KP U a b).toNat:ℝ) ≤ ((KP U b a).toNat:ℝ) := by exact_mod_cast hor
    have hd : libraryInformationDistance U reference a b = (k:ℝ)+reference := by
      simp only [libraryInformationDistance, if_neg hab, max_eq_right horR, k]
    rw [hd] at hz
    dsimp [C]
    linarith
  intro a b δ hδ
  by_cases hab : a = b
  · subst b
    refine ⟨a, fun z hz => ?_⟩
    have hza := hc₀ z a
    rw [interval_distance_symm U reference z a] at hza hz
    have hdiag : libraryInformationDistance U reference a a = 0 := by simp [libraryInformationDistance]
    rw [hdiag] at hz
    linarith
  · rcases le_total (KP U a b).toNat (KP U b a).toNat with hor | hor
    · exact oriented a b hab hor δ
    · obtain ⟨context, hcontext⟩ := oriented b a (Ne.symm hab) hor δ
      refine ⟨context, fun z hz => hcontext z ?_⟩
      rw [interval_distance_symm U reference b z,
        interval_distance_symm U reference z a, interval_distance_symm U reference b a]
      linarith

/-- Reuse the upstream finite program enumeration and its cardinality bound.
The complexity itself need not be computable. -/
theorem library_bounded_complexity_count (U : Map) (hU : IsOptimalPrefixConditional U)
    (context : BitString) (N : ℕ) :
    {z : BitString | (KP U z context).toNat ≤ N}.Finite ∧
      {z : BitString | (KP U z context).toNat ≤ N}.ncard < 2^(N+1) := by
  classical
  let S : Set BitString := {z | (KP U z context).toNat ≤ N}
  have hsub : S ⊆ (compressibleWords U context N : Set BitString) := by
    intro z hz
    apply (mem_compressibleWords_iff U context z N).2
    change KP U z context ≤ (N : ENat)
    rw [← interval_KP_natCast U hU z context]
    exact_mod_cast hz
  have hf := (compressibleWords U context N).finite_toSet
  refine ⟨hf.subset hsub, (Set.ncard_le_ncard hsub hf).trans_lt ?_⟩
  simpa only [Set.ncard_coe_finset] using card_compressibleWordsLt U context N

/-- An endpoint-independent exponential bound, retaining the explicit natural
ceiling and the one-bit allowance from counting all shorter programs. -/
theorem library_information_intervals_exponential (U : Map)
    (hU : IsOptimalPrefixConditional U) (reference : ℝ) (href : 0 ≤ reference) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ δ : ℝ, 0 ≤ δ → ∀ a b : BitString,
      {z : BitString | libraryInformationDistance U reference a z +
        libraryInformationDistance U reference z b ≤
        libraryInformationDistance U reference a b + δ}.Finite ∧
      {z : BitString | libraryInformationDistance U reference a z +
        libraryInformationDistance U reference z b ≤
        libraryInformationDistance U reference a b + δ}.ncard < 2^(⌈δ+C⌉₊+1) := by
  obtain ⟨C, hC, hdesc⟩ := library_interval_description U hU reference href
  refine ⟨C, hC, fun δ hδ a b => ?_⟩
  obtain ⟨context, hc⟩ := hdesc a b δ hδ
  obtain ⟨hf, hbound⟩ := library_bounded_complexity_count U hU context ⌈δ+C⌉₊
  have hsub : {z : BitString | libraryInformationDistance U reference a z +
      libraryInformationDistance U reference z b ≤
      libraryInformationDistance U reference a b + δ} ⊆
      {z : BitString | (KP U z context).toNat ≤ ⌈δ+C⌉₊} := by
    intro z hz
    have hh := (hc z hz).trans (Nat.le_ceil (δ+C))
    exact_mod_cast hh
  exact ⟨hf.subset hsub, (Set.ncard_le_ncard hsub hf).trans_lt hbound⟩

/-- The real-exponential form of the interval bound used in the manuscript. -/
theorem library_information_intervals_real_bound (U : Map)
    (hU : IsOptimalPrefixConditional U) (reference : ℝ) (href : 0 ≤ reference) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ δ : ℝ, 0 ≤ δ → ∀ a b : BitString,
      (informationInterval (libraryInformationDistance U reference) a b δ).Finite ∧
      ((informationInterval (libraryInformationDistance U reference) a b δ).ncard : ℝ)
        ≤ (2:ℝ)^(δ+C) := by
  obtain ⟨C, hC, hc⟩ := library_information_intervals_exponential U hU reference href
  refine ⟨C+2, by linarith, fun δ hδ a b => ?_⟩
  obtain ⟨hf, hb⟩ := hc δ hδ a b
  refine ⟨hf, ?_⟩
  have hr : ((informationInterval (libraryInformationDistance U reference) a b δ).ncard : ℝ)
      ≤ (2:ℝ)^(⌈δ+C⌉₊+1) := by exact_mod_cast hb.le
  have hexp : ((⌈δ+C⌉₊+1:ℕ):ℝ) ≤ δ+(C+2) := by
    have hh := Nat.ceil_lt_add_one (add_nonneg hδ hC)
    push_cast
    linarith
  calc
    _ ≤ (2:ℝ)^(⌈δ+C⌉₊+1) := hr
    _ = (2:ℝ)^((⌈δ+C⌉₊+1:ℕ):ℝ) := (Real.rpow_natCast _ _).symm
    _ ≤ (2:ℝ)^(δ+(C+2)) := Real.rpow_le_rpow_of_exponent_le (by norm_num) hexp

/-- The actual library information distance meets the abstract finite-interval
hypothesis, with one finite cardinality bound for all endpoint pairs. -/
theorem library_uniform_finite_information_intervals (U : Map)
    (hU : IsOptimalPrefixConditional U) (reference : ℝ) (href : 0 ≤ reference) :
    UniformFiniteInformationIntervals (libraryInformationDistance U reference) := by
  obtain ⟨C, _, hc⟩ := library_information_intervals_exponential U hU reference href
  intro δ hδ
  refine ⟨2^(⌈δ+C⌉₊+1), fun a b => ?_⟩
  obtain ⟨hf, hb⟩ := hc δ hδ a b
  exact ⟨hf, hb.le⟩

end
end Bipartite







==> anc/lean-supplement/Bipartite/LibraryReference.lean <==
import Bipartite.PrefixMachine
import KolmogorovMathlib.Prefix.OptimalExistence

namespace Bipartite.Coding
noncomputable section

/-- Import an upstream prefix decompressor without changing its programs,
lengths, outputs, or conditional complexity. -/
def fromLibrary (U : Kolmogorov.Map) (hU : Kolmogorov.IsPrefixDecompressor U) : PrefixMachine where
  eval p y := (U (toBits p,toBits y)).map ofBits
  effective := (hU.isDecompressor.comp
    ((primrec_toBits.to_comp.comp Computable.fst).pair
      (primrec_toBits.to_comp.comp Computable.snd))).map
        (primrec_ofBits.to_comp.comp Computable.snd).to₂
  prefix_free := by
    intro y p q hp hq hpre
    apply toBits_injective
    apply hU.isPrefixMachine (toBits y) hp hq
    apply (ofBits_prefix_iff _ _).1
    simpa only [ofBits_toBits] using hpre

@[simp] theorem fromLibrary_libraryMap (U : Kolmogorov.Map)
    (hU : Kolmogorov.IsPrefixDecompressor U) :
    (fromLibrary U hU).libraryMap = U := by
  funext py
  simp only [PrefixMachine.libraryMap, fromLibrary, toBits_ofBits, Part.map_map]
  exact Part.map_id' (fun x => toBits_ofBits x) _

theorem fromLibrary_optimal (U : Kolmogorov.Map)
    (hU : Kolmogorov.IsOptimalPrefixConditional U) :
    (fromLibrary U hU.isPrefixDecompressor).Optimal := by
  simpa only [PrefixMachine.Optimal, fromLibrary_libraryMap] using hU

/-- Non-vacuity comes from the upstream universal-machine construction. -/
theorem exists_optimal_reference : ∃ U : PrefixMachine, U.Optimal := by
  obtain ⟨U,hU⟩ := Kolmogorov.exists_isOptimalPrefixConditional
  exact ⟨fromLibrary U hU.isPrefixDecompressor, fromLibrary_optimal U hU⟩

end
end Bipartite.Coding


==> anc/lean-supplement/Bipartite/LibraryTheorems.lean <==
import Bipartite.LibraryReference
import Bipartite.Nonembedding
import Bipartite.GraphMetric

namespace Bipartite
open Coding Filter Topology
noncomputable section

/-- Information distance stated directly using upstream `KP` on `List Bool`.
For an optimal prefix decompressor, `KP` is finite, so `toNat` loses nothing. -/
def libraryInformationDistance (U : Kolmogorov.Map) (reference : ℝ)
    (x y : Kolmogorov.BitString) : ℝ :=
  if x = y then 0 else
    max ((Kolmogorov.KP U x y).toNat:ℝ) ((Kolmogorov.KP U y x).toNat:ℝ)+reference

theorem library_distance_eq (U : Kolmogorov.Map)
    (hU : Kolmogorov.IsOptimalPrefixConditional U) (reference : ℝ) (x y : Word) :
    informationDistance ((fromLibrary U hU.isPrefixDecompressor).K (fromLibrary_optimal U hU))
      reference x y = libraryInformationDistance U reference (toBits x) (toBits y) := by
  have he (a b : Word) :
      (fromLibrary U hU.isPrefixDecompressor).K (fromLibrary_optimal U hU) a b =
        (Kolmogorov.KP U (toBits a) (toBits b)).toNat := by
    have h := congrArg ENat.toNat (K_eq_library_KP
      (fromLibrary U hU.isPrefixDecompressor) (fromLibrary_optimal U hU) a b)
    simpa only [fromLibrary_libraryMap, ENat.toNat_natCast] using h
  have hi : toBits x = toBits y ↔ x=y := toBits_injective.eq_iff
  simp only [informationDistance, libraryInformationDistance, hi, he]

/-- The main theorem in the upstream library's actual `KP`/`List Bool`
language. The same positive `r,B` serve both parts, and the selected prefixes
have the exact common length. The logarithm here is the real base-two log. -/
theorem library_bipartite_embedding_main (U : Kolmogorov.Map)
    (hU : Kolmogorov.IsOptimalPrefixConditional U)
    (reference : ℝ) (href : 0 ≤ reference) (m n : ℕ) :
    ∃ r B : ℕ, 0 < r ∧ 0 < B ∧ ∃ Cfin Cseq : ℝ, 0 ≤ Cfin ∧ 0 ≤ Cseq ∧
      Monotone (commonLength r B) ∧ Tendsto (commonLength r B) atTop atTop ∧
      (∀ s, B+2*s ≤ commonLength r B s ∧ commonLength r B s < B+2*s+2*r) ∧
      (∀ s : ℕ, ∃ phi : Vertex m n → Kolmogorov.BitString,
        Function.Injective phi ∧ (∀ v, (phi v).length=commonLength r B s) ∧
        ∀ v w, |libraryInformationDistance U reference (phi v) (phi w)-
          (s:ℝ)*graphDistance v w| ≤ Cfin) ∧
      (∃ bits : Vertex m n → ℕ → Bool,
        (∀ s, Function.Injective (fun v => bitPrefix (bits v) (commonLength r B s))) ∧
        ∀ s v w, |libraryInformationDistance U reference
          (bitPrefix (bits v) (commonLength r B s))
          (bitPrefix (bits w) (commonLength r B s))-
          (s:ℝ)*graphDistance v w| ≤ 2*Real.logb 2 ((s:ℝ)+2)+Cseq) := by
  obtain ⟨r,B,hr,hB,Cf,Cs,hCf,hCs,hfinite,bits,hi,he⟩ :=
    bipartite_embedding_main (fromLibrary U hU.isPrefixDecompressor)
      (fromLibrary_optimal U hU) reference href m n
  have hp (v : Vertex m n) (t : ℕ) :
      bitPrefix (fun i => bitBool (bits v i)) t =
        toBits (blocksPrefix (fun i => (⟨1,bits v i⟩ : Word)) t) := by
    simpa only [toBits_ofBits] using congrArg toBits (ofBits_bitPrefix (bits v) t)
  refine ⟨r,B,hr,hB,Cf,Cs+2,hCf,by linarith,commonLength_mono r B,
    commonLength_tendsto r B hr,(fun s => commonLength_bounds r B s hr),?_,?_⟩
  · intro s
    obtain ⟨phi,hphi,hlen,herror⟩ := hfinite s
    refine ⟨fun v => toBits (phi v),toBits_injective.comp hphi,?_,?_⟩
    · intro v
      simpa only [toBits_length] using hlen v
    · intro v w
      rw [← library_distance_eq U hU reference]
      exact herror v w
  · refine ⟨fun v i => bitBool (bits v i),?_,?_⟩
    · intro s v w h
      simp only [hp] at h
      exact hi s (toBits_injective h)
    · intro s v w
      rw [hp, hp, ← library_distance_eq U hU reference]
      have herror := he s v w
      have hlog := clog_lt_logb_add_one s
      linarith

/-- The eventual prefix obstruction with literal Boolean sequences, exact
common prefix lengths, and the original upstream conditional complexity. -/
theorem library_infinite_prefix_nonembedding (U : Kolmogorov.Map)
    (hU : Kolmogorov.IsOptimalPrefixConditional U)
    (reference : ℝ) (href : 0 ≤ reference) {α : ℝ} (hα : 0 < α) :
    ∃ N r B : ℕ, 1 < N ∧ 0 < r ∧ 0 < B ∧ ∃ bits : Vertex N N → ℕ → Bool,
      (∀ s, Function.Injective (fun v => bitPrefix (bits v) (commonLength r B s))) ∧
      ∀ᶠ s in atTop, ∀ (H : Type) [NormedAddCommGroup H] [InnerProductSpace ℝ H],
        ¬ ∃ z : Vertex N N → H, ∀ v w, ‖z v-z w‖ =
          (libraryInformationDistance U reference
            (bitPrefix (bits v) (commonLength r B s))
            (bitPrefix (bits w) (commonLength r B s)))^α := by
  obtain ⟨N,r,B,hN,hr,hB,bits,hi,hbad⟩ :=
    infinite_prefix_nonembedding_exact (fromLibrary U hU.isPrefixDecompressor)
      (fromLibrary_optimal U hU) reference href hα
  have hp (v : Vertex N N) (t : ℕ) :
      bitPrefix (fun i => bitBool (bits v i)) t =
        toBits (blocksPrefix (fun i => (⟨1,bits v i⟩ : Word)) t) := by
    simpa only [toBits_ofBits] using congrArg toBits (ofBits_bitPrefix (bits v) t)
  refine ⟨N,r,B,hN,hr,hB,(fun v i => bitBool (bits v i)),?_,?_⟩
  · intro s v w h
    simp only [hp] at h
    exact hi s (toBits_injective h)
  · filter_upwards [hbad] with s hs
    intro H _ _ ⟨z,hz⟩
    apply hs H
    refine ⟨z,fun v w => ?_⟩
    simpa only [hp, ← library_distance_eq U hU reference] using hz v w

/-- The final obstruction using the external library's actual complexity
definition, with no assumption of graph estimates or coding inequalities. -/
theorem library_information_distance_nonembedding (U : Kolmogorov.Map)
    (hU : Kolmogorov.IsOptimalPrefixConditional U)
    (reference : ℝ) (href : 0 ≤ reference) {α : ℝ} (hα : 0 < α)
    (H : Type) [NormedAddCommGroup H] [InnerProductSpace ℝ H] :
    ¬ ∃ z : Kolmogorov.BitString → H, ∀ x y,
      ‖z x-z y‖ = (libraryInformationDistance U reference x y)^α := by
  intro ⟨z,hz⟩
  apply information_distance_nonembedding (fromLibrary U hU.isPrefixDecompressor)
    (fromLibrary_optimal U hU) reference href hα H
  refine ⟨fun w => z (toBits w), fun x y => ?_⟩
  rw [library_distance_eq U hU reference x y]
  exact hz _ _

end
end Bipartite


==> anc/lean-supplement/Bipartite/LibraryWords.lean <==
import Bipartite.BlockCode
import KolmogorovMathlib.Prefix.Optimal

namespace Bipartite.Coding

def boolBit (b : Bool) : Fin (2^1) := if b then 1 else 0
def bitBool (b : Fin (2^1)) : Bool := b.val = 1

@[simp] theorem bitBool_boolBit (b : Bool) : bitBool (boolBit b) = b := by
  cases b <;> decide

@[simp] theorem boolBit_bitBool (b : Fin (2^1)) : boolBit (bitBool b) = b := by
  fin_cases b <;> decide

/-- A length-preserving interface to the upstream library's bitstrings. -/
def ofBits (s : Kolmogorov.BitString) : Word := pack 1 ((s.map boolBit).reverse)
def toBits (w : Word) : Kolmogorov.BitString := (digits 1 w.1 w.2.val).reverse.map bitBool

@[simp] theorem ofBits_length (s : Kolmogorov.BitString) : (ofBits s).1 = s.length := by
  simp [ofBits]

@[simp] theorem toBits_length (w : Word) : (toBits w).length = w.1 := by
  simp only [toBits, List.length_map, List.length_reverse, digits_length]

@[simp] theorem ofBits_toBits (w : Word) : ofBits (toBits w) = w := by
  simp only [ofBits, toBits, List.map_map, Function.comp_def, boolBit_bitBool,
    List.map_id_fun', id_eq, List.reverse_reverse]
  exact (pack_digits 1 w.1 w.2.val (by simpa using w.2.isLt)).trans
    (show (⟨1*w.1, ⟨w.2.val, by simpa using w.2.isLt⟩⟩ : Word) = w from
      word_ext (by simp) rfl)

@[simp] theorem toBits_ofBits (s : Kolmogorov.BitString) : toBits (ofBits s) = s := by
  unfold toBits
  simp only [ofBits, pack_length, one_mul, digits_pack, List.reverse_reverse, List.map_map,
    Function.comp_def, bitBool_boolBit, List.map_id_fun', id_eq]

theorem ofBits_injective : Function.Injective ofBits :=
  Function.LeftInverse.injective toBits_ofBits

theorem toBits_injective : Function.Injective toBits :=
  Function.LeftInverse.injective ofBits_toBits

/-- A literal length-`n` initial segment of an infinite Boolean sequence. -/
def bitPrefix (bits : ℕ → Bool) (n : ℕ) : Kolmogorov.BitString :=
  List.ofFn (fun i : Fin n => bits i)

@[simp] theorem bitPrefix_length (bits : ℕ → Bool) (n : ℕ) :
    (bitPrefix bits n).length=n := List.length_ofFn

theorem pack_append (a : ℕ) (xs ys : List (Fin (2^a))) :
    pack a (xs ++ ys) = append (pack a ys) (pack a xs) := by
  induction xs with
  | nil => simp [pack]
  | cons x xs ih => simp [pack, ih, append_assoc]

@[simp] theorem ofBits_append (s t : Kolmogorov.BitString) :
    ofBits (s ++ t) = append (ofBits s) (ofBits t) := by
  simp only [ofBits, List.map_append, List.reverse_append, pack_append]

/-- Bit order as well as length is preserved by the stream interface. -/
theorem ofBits_bitPrefix (bits : ℕ → Fin 2) (n : ℕ) :
    ofBits (bitPrefix (fun i => bitBool (bits i)) n) =
      blocksPrefix (fun i => (⟨1,bits i⟩ : Word)) n := by
  induction n with
  | zero => rfl
  | succ n ih =>
    have hs : bitPrefix (fun i => bitBool (bits i)) (n+1) =
        bitPrefix (fun i => bitBool (bits i)) n ++ [bitBool (bits n)] := by
      exact List.ofFn_succ_last
    rw [hs, ofBits_append, ih]
    have hb : ofBits [bitBool (bits n)] = (⟨1,bits n⟩ : Word) := by
      simp only [ofBits, List.map_cons, List.map_nil, List.reverse_singleton,
        boolBit_bitBool, pack]
      exact empty_append _
    rw [hb]
    rfl

theorem ofBits_prefix_iff (s t : Kolmogorov.BitString) :
    IsPrefix (ofBits s) (ofBits t) ↔ s <+: t := by
  constructor
  · rintro ⟨w, hw⟩
    refine ⟨toBits w, ofBits_injective ?_⟩
    simpa using hw
  · rintro ⟨w, hw⟩
    exact ⟨ofBits w, by simpa only [← ofBits_append, hw]⟩

theorem primrec_ofBits : Primrec ofBits :=
  (primrec_pack 1).comp (Primrec.list_reverse.comp
    (Primrec.list_map Primrec.id ((Primrec.dom_finite boolBit).comp Primrec.snd)))

theorem primrec_toBits : Primrec toBits :=
  Primrec.list_map
    (Primrec.list_reverse.comp ((primrec_digits 1).comp primrec_word_length primrec_word_value))
    ((Primrec.dom_finite bitBool).comp Primrec.snd)

end Bipartite.Coding


==> anc/lean-supplement/Bipartite/Nonembedding.lean <==
import Bipartite.InfiniteWords
import Bipartite.Asymptotics

namespace Bipartite
open Filter Topology Coding
noncomputable section

theorem rescale_representation {ι : Type*} {H : Type*}
    [NormedAddCommGroup H] [InnerProductSpace ℝ H]
    (D : ι → ι → ℝ) (hD : ∀ v w, 0 ≤ D v w) (α t : ℝ) (ht : 0 < t)
    (z : ι → H) (hz : ∀ v w, ‖z v-z w‖ = (D v w)^α) :
    ∃ z' : ι → H, ∀ v w, ‖z' v-z' w‖ = (D v w/t)^α := by
  refine ⟨fun v => (t^α)⁻¹ • z v, fun v w => ?_⟩
  rw [← smul_sub, norm_smul, Real.norm_eq_abs,
    abs_of_pos (inv_pos.mpr (Real.rpow_pos_of_pos ht α)), hz,
    Real.div_rpow (hD v w) ht.le]
  exact inv_mul_eq_div _ _

/-- Fixed infinite sequences have non-Hilbert prefix distances at every
sufficiently large scale, for every positive power. -/
theorem infinite_prefix_nonembedding_exact (U : PrefixMachine) (hU : U.Optimal)
    (reference : ℝ) (href : 0 ≤ reference) {α : ℝ} (hα : 0 < α) :
    ∃ N r B : ℕ, 1 < N ∧ 0 < r ∧ 0 < B ∧ ∃ bits : Vertex N N → ℕ → Fin 2,
      (∀ s, Function.Injective (fun v =>
        blocksPrefix (fun i => (⟨1,bits v i⟩ : Word)) (commonLength r B s))) ∧
      ∀ᶠ s in atTop, ∀ (H : Type) [NormedAddCommGroup H] [InnerProductSpace ℝ H],
        ¬ ∃ z : Vertex N N → H, ∀ v w, ‖z v-z w‖ =
          (informationDistance (U.K hU) reference
            (blocksPrefix (fun i => (⟨1,bits v i⟩ : Word)) (commonLength r B s))
            (blocksPrefix (fun i => (⟨1,bits w i⟩ : Word)) (commonLength r B s)))^α := by
  obtain ⟨N,hN⟩ := exists_positive_bipartite_quadratic (show 0 < 2*α by linarith)
  have hNgt : 1 < N := by
    by_contra h
    have hn : N=0 ∨ N=1 := by omega
    rcases hn with rfl | rfl <;> norm_num at hN
  obtain ⟨r,B,hr,hB,_,C,_,_,_,bits,hinj,herror⟩ :=
    bipartite_embedding_main U hU reference href N N
  let phi (s : ℕ) (v : Vertex N N) : Word :=
    blocksPrefix (fun i => (⟨1,bits v i⟩ : Word)) (commonLength r B s)
  let D (s : ℕ) (v w : Vertex N N) : ℝ :=
    informationDistance (U.K hU) reference (phi s v) (phi s w)
  have hD (s : ℕ) (v w : Vertex N N) : 0 ≤ D s v w :=
    informationDistance_nonneg _ reference href _ _
  have hconv (v w : Vertex N N) :
      Tendsto (fun s => D s v w/(s:ℝ)) atTop (𝓝 (graphDistance v w)) :=
    normalized_limit _ _ _ (fun s => herror s v w) (logarithmic_error_sublinear C)
  have hbad := eventual_no_hilbert_representation hα
    (fun s v w => D s v w/(s:ℝ))
    (fun s v w => div_nonneg (hD s v w) (Nat.cast_nonneg s)) hconv hN
  refine ⟨N,r,B,hNgt,hr,hB,bits,hinj,?_⟩
  filter_upwards [hbad, eventually_ge_atTop (1:ℕ)] with s hs hscale
  intro H _ _ hz
  obtain ⟨z,hz⟩ := hz
  exact hs H (rescale_representation (D s) (hD s) α s
    (by exact_mod_cast (show 0 < s by omega)) z hz)

/-- No positive power of conditional information distance embeds isometrically
into any real inner-product space. The constant-error finite-string embeddings
give a strictly positive limiting quadratic form, contradicting the Hilbert
inequality for the rescaled proposed images. -/
theorem information_distance_nonembedding (U : PrefixMachine) (hU : U.Optimal)
    (reference : ℝ) (href : 0 ≤ reference) {α : ℝ} (hα : 0 < α)
    (H : Type) [NormedAddCommGroup H] [InnerProductSpace ℝ H] :
    ¬ ∃ z : Word → H, ∀ x y,
      ‖z x-z y‖ = (informationDistance (U.K hU) reference x y)^α := by
  classical
  have hp : 0 < 2*α := by linarith
  obtain ⟨N,hN⟩ := exists_positive_bipartite_quadratic hp
  obtain ⟨C,_,hfinite⟩ := finite_bipartite_embedding U hU reference href N N
  choose phi _ herror using hfinite
  let D (s : ℕ) (v w : Vertex N N) : ℝ :=
    informationDistance (U.K hU) reference (phi s v) (phi s w)
  have hD (s : ℕ) (v w : Vertex N N) : 0 ≤ D s v w :=
    informationDistance_nonneg _ reference href _ _
  have hconv (v w : Vertex N N) :
      Tendsto (fun s => D s v w/(s:ℝ)) atTop (𝓝 (graphDistance v w)) :=
    normalized_limit _ (fun _ => C) _ (fun s => herror s v w)
      (tendsto_const_div_atTop_nhds_zero_nat C)
  have hpos : 0 < ∑ v : Vertex N N, ∑ w : Vertex N N,
      sign v*sign w*(graphDistance v w)^(2*α) := by
    rw [bipartite_power_quadratic N hp]
    exact hN
  have hpositive := eventually_positive_quadratic
    (fun s v w => D s v w/(s:ℝ)) graphDistance sign hp.le hconv hpos
  obtain ⟨s,hs,hscale⟩ := (hpositive.and (eventually_ge_atTop (1:ℕ))).exists
  rintro ⟨z,hz⟩
  obtain ⟨z',hz'⟩ := rescale_representation (D s) (hD s) α s
    (by exact_mod_cast (show 0 < s by omega))
    (fun v => z (phi s v)) (fun v w => hz _ _)
  have hnonpos := squared_norm_CND z' sign (sign_sum N)
  have he (v w : Vertex N N) :
      ‖z' v-z' w‖^2 = (D s v w/(s:ℝ))^(2*α) := by
    rw [hz', mul_comm (2:ℝ) α,
      Real.rpow_mul (div_nonneg (hD s v w) (Nat.cast_nonneg s)), Real.rpow_two]
  simp_rw [he] at hnonpos
  linarith

end
end Bipartite


==> anc/lean-supplement/Bipartite/PrefixMachine.lean <==
import Bipartite.LibraryWords
import KolmogorovMathlib.Prefix.Properties.Part01

namespace Bipartite.Coding
open Classical
noncomputable section

/-- A genuinely partial recursive conditional prefix machine. -/
structure PrefixMachine where
  eval : Word → Word → Part Word
  effective : Partrec₂ eval
  prefix_free : ∀ y p q, (eval p y).Dom → (eval q y).Dom → IsPrefix p q → p=q

/-- The machine in the upstream library's standard bitstring representation. -/
def PrefixMachine.libraryMap (U : PrefixMachine) : Kolmogorov.Map :=
  fun py => (U.eval (ofBits py.1) (ofBits py.2)).map toBits

@[simp] theorem libraryMap_produces (U : PrefixMachine) (p y x : Kolmogorov.BitString) :
    Kolmogorov.produces U.libraryMap p y x ↔ ofBits x ∈ U.eval (ofBits p) (ofBits y) := by
  change x ∈ Part.map toBits _ ↔ _
  rw [Part.mem_map_iff]
  constructor
  · rintro ⟨w, hw, he⟩
    have : w = ofBits x := by rw [← he, ofBits_toBits]
    simpa only [← this] using hw
  · intro h
    exact ⟨ofBits x, h, toBits_ofBits x⟩

theorem libraryMap_prefixDecompressor (U : PrefixMachine) :
    Kolmogorov.IsPrefixDecompressor U.libraryMap := by
  refine ⟨?_, ?_⟩
  · exact (U.effective.comp (primrec_ofBits.to_comp.comp Computable.fst)
      (primrec_ofBits.to_comp.comp Computable.snd)).map
        (primrec_toBits.to_comp.comp Computable.snd).to₂
  · intro y p hp q hq hpre
    apply ofBits_injective
    exact U.prefix_free (ofBits y) (ofBits p) (ofBits q) hp hq
      ((ofBits_prefix_iff p q).2 hpre)

/-- Reuse the third-party library's optimal conditional prefix decompressor
definition directly; this is no longer an independent optimality interface. -/
def PrefixMachine.Optimal (U : PrefixMachine) : Prop :=
  Kolmogorov.IsOptimalPrefixConditional U.libraryMap

theorem optimal_simulates (U : PrefixMachine) (hU : U.Optimal) (M : PrefixMachine) :
    ∃ c : ℕ, ∀ p y x, x ∈ M.eval p y →
      ∃ q : Word, q.1 ≤ p.1+c ∧ x ∈ U.eval q y := by
  obtain ⟨c,hc⟩ := hU.invariance (libraryMap_prefixDecompressor M)
  refine ⟨c,fun p y x hx => ?_⟩
  have hprod : Kolmogorov.produces M.libraryMap (toBits p) (toBits y) (toBits x) := by
    simpa only [libraryMap_produces, ofBits_toBits] using hx
  have hbound : Kolmogorov.KP U.libraryMap (toBits x) (toBits y) ≤ ((p.1+c:ℕ):ENat) := by
    calc
      _ ≤ Kolmogorov.KP M.libraryMap (toBits x) (toBits y)+(c:ENat) := hc _ _
      _ ≤ (p.1:ENat)+(c:ENat) := add_le_add
        (by simpa only [Kolmogorov.programLength, toBits_length] using
          Kolmogorov.KP_le_programLength_of_produces hprod) le_rfl
      _ = _ := by simp
  obtain ⟨q,hlen,hq⟩ :=
    (Kolmogorov.condK_le_iff U.libraryMap (toBits x) (toBits y) (p.1+c)).mp hbound
  refine ⟨ofBits q,?_,?_⟩
  · simpa only [ofBits_length, Kolmogorov.programLength] using hlen
  · simpa only [libraryMap_produces, ofBits_toBits] using hq

def PrefixMachine.decoder (U : PrefixMachine) : Decoder :=
  fun p y => (U.eval p y).toOption

@[simp] theorem decoder_eq_some (U : PrefixMachine) (p y x : Word) :
    U.decoder p y=some x ↔ x ∈ U.eval p y := Part.toOption_eq_some_iff

theorem optimal_complete (U : PrefixMachine) (hU : U.Optimal) : Complete U.decoder := by
  intro x y
  obtain ⟨c,hc⟩ := Kolmogorov.KP_map_self_le U.libraryMap hU
    (fun _ => toBits x) (Computable.const _)
  obtain ⟨p,hp,_⟩ := Kolmogorov.exists_program_of_KP_ne_top
    (Kolmogorov.ne_top_of_le_natCast (hc (toBits y)))
  refine ⟨ofBits p, (decoder_eq_some _ _ _ _).2 ?_⟩
  simpa only [libraryMap_produces, ofBits_toBits] using hp

def PrefixMachine.K (U : PrefixMachine) (hU : U.Optimal) : Word → Word → ℕ :=
  complexity U.decoder (optimal_complete U hU)

/-- Exact equality, not just an additive comparison, with upstream prefix
complexity under the length-preserving bitstring interface. -/
theorem K_eq_library_KP (U : PrefixMachine) (hU : U.Optimal) (x y : Word) :
    (U.K hU x y : ENat) = Kolmogorov.KP U.libraryMap (toBits x) (toBits y) := by
  obtain ⟨p,hp,ho⟩ := shortest_program U.decoder (optimal_complete U hU) x y
  have hprod : Kolmogorov.produces U.libraryMap (toBits p) (toBits y) (toBits x) := by
    simpa only [libraryMap_produces, ofBits_toBits] using (decoder_eq_some U p y x).1 ho
  have hle : Kolmogorov.KP U.libraryMap (toBits x) (toBits y) ≤ (U.K hU x y:ENat) := by
    simpa only [Kolmogorov.programLength, toBits_length, hp, PrefixMachine.K] using
      Kolmogorov.KP_le_programLength_of_produces hprod
  apply le_antisymm ?_ hle
  obtain ⟨q,hq,hlen⟩ := Kolmogorov.exists_program_of_KP_ne_top
    (Kolmogorov.ne_top_of_le_natCast hle)
  have hqo : U.decoder (ofBits q) y = some x := by
    apply (decoder_eq_some _ _ _ _).2
    simpa only [libraryMap_produces, ofBits_toBits] using hq
  have hbound := complexity_le U.decoder (optimal_complete U hU) hqo
  rw [← hlen]
  simpa only [ofBits_length, PrefixMachine.K] using
    (show (U.K hU x y:ENat) ≤ ((ofBits q).1:ENat) by exact_mod_cast hbound)

theorem optimal_description (U : PrefixMachine) (hU : U.Optimal) (M : PrefixMachine) :
    ∃ c : ℕ, ∀ p y x, x ∈ M.eval p y → U.K hU x y ≤ p.1+c := by
  obtain ⟨c,hc⟩ := optimal_simulates U hU M
  refine ⟨c,fun p y x hx => ?_⟩
  obtain ⟨q,hq,ho⟩ := hc p y x hx
  exact (complexity_le U.decoder (optimal_complete U hU) ((decoder_eq_some U q y x).2 ho)).trans hq

/-- Transport the upstream output/condition mapping bounds to `Word`. -/
theorem optimal_map_bound (U : PrefixMachine) (hU : U.Optimal)
    (f g : Word → Word) (hf : Computable f) (hg : Computable g) :
    ∃ c : ℕ, ∀ x y, U.K hU (f x) y ≤ U.K hU x (g y)+c := by
  obtain ⟨a,ha⟩ := Kolmogorov.KP_map_le U.libraryMap hU
    (fun s => toBits (f (ofBits s)))
    (primrec_toBits.to_comp.comp (hf.comp primrec_ofBits.to_comp))
  obtain ⟨b,hb⟩ := Kolmogorov.KP_cond_map_le U.libraryMap hU
    (fun s => toBits (g (ofBits s)))
    (primrec_toBits.to_comp.comp (hg.comp primrec_ofBits.to_comp))
  refine ⟨b+a,fun x y => ?_⟩
  have h₁ := ha (toBits x) (toBits y)
  have h₂ := hb (toBits x) (toBits y)
  simp only [ofBits_toBits, ← K_eq_library_KP U hU] at h₁ h₂
  have h₃ : U.K hU (f x) y ≤ U.K hU x y+a := by exact_mod_cast h₁
  have h₄ : U.K hU x y ≤ U.K hU x (g y)+b := by exact_mod_cast h₂
  omega

/-- Fixed tags change conditional prefix complexity by a single constant,
uniformly in both payloads and therefore uniformly in every scale. -/
theorem tags_constant_overhead (U : PrefixMachine) (hU : U.Optimal) (a b : Word) :
    ∃ c : ℕ, ∀ x y,
      U.K hU (append a x) (append b y) ≤ U.K hU x y+c ∧
      U.K hU x y ≤ U.K hU (append a x) (append b y)+c := by
  obtain ⟨c₁,h₁⟩ := optimal_map_bound U hU (append a) (dropWord b.1)
    (primrec_add_tag a).to_comp (primrec_dropWord b.1).to_comp
  obtain ⟨c₂,h₂⟩ := optimal_map_bound U hU (dropWord a.1) (append b)
    (primrec_dropWord a.1).to_comp (primrec_add_tag b).to_comp
  refine ⟨c₁+c₂,fun x y => ?_⟩
  have hu := h₁ x (append b y)
  have hl := h₂ (append a x) y
  simp only [dropWord_append] at hu hl
  constructor <;> omega

end
end Bipartite.Coding


==> anc/lean-supplement/Bipartite/Prefixes.lean <==
import Bipartite.Words
import Mathlib.Data.Nat.Log

namespace Bipartite.Coding
open scoped BigOperators
open Classical
noncomputable section

/-- A logarithmic allowance for the cost of conditioning on the prefix length. -/
def logarithmicDeficiency (n : ℕ) : ℕ := 2*Nat.clog 2 (n+2)+1

/-- A coherent family is literally the initial segments of one infinite bit
sequence, not a separate choice of a word at each scale. -/
theorem coherent_is_bitstream (f : (n : ℕ) → Fin (2^n))
    (hf : ∀ i j (h : i ≤ j), takeFin i h (f j)=f i) :
    ∃ bits : ℕ → Fin 2, ∀ n, blocksPrefix (fun i => (⟨1,bits i⟩ : Word)) n=⟨n,f n⟩ := by
  let bits (n : ℕ) : Fin 2 := ⟨(f (n+1)).val % 2, Nat.mod_lt _ (by omega)⟩
  refine ⟨bits, ?_⟩
  intro n
  induction n with
  | zero =>
    apply word_ext
    · rfl
    · have h := (f 0).isLt
      simp only [pow_zero] at h
      change 0=(f 0).val
      omega
  | succ n ih =>
    change append (blocksPrefix (fun i => (⟨1,bits i⟩ : Word)) n) ⟨1,bits n⟩=⟨n+1,f (n+1)⟩
    rw [ih]
    have ht := take_drop n (Nat.le_succ n) (f (n+1))
    rw [hf n (n+1) (Nat.le_succ n)] at ht
    have hs : (⟨(n+1)-n,dropFin n (f (n+1))⟩ : Word)=⟨1,bits n⟩ := by
      apply word_ext <;> simp [dropFin, bits]
    rw [hs] at ht
    exact ht

end
end Bipartite.Coding


==> anc/lean-supplement/Bipartite/Problem29.lean <==
import Bipartite.InformationIntervals
import Bipartite.RayObstruction

namespace Bipartite
open Kolmogorov
noncomputable section

/-- The information-distance obstruction with the actual upstream prefix
complexity. No cardinality, chain-rule, injectivity or computability assumption
on a proposed embedding is left to the caller. -/
theorem library_no_uniform_additive_nat_ray (U : Map)
    (hU : IsOptimalPrefixConditional U) (reference : ℝ) (href : 0 ≤ reference)
    {s E : ℝ} (hs : 0 < s) (hE : 0 ≤ E) :
    ¬ ∃ f : ℕ → BitString,
      ∀ i j : ℕ,
        |libraryInformationDistance U reference (f i) (f j) -
          s * (|(i : ℝ) - (j : ℝ)|)| ≤ E := by
  apply no_uniform_additive_nat_ray (libraryInformationDistance U reference)
    (fun x => by simp [libraryInformationDistance])
    (library_uniform_finite_information_intervals U hU reference href) hs hE

/-- The literal positive-dimensional integer lattice with its l1 distance
cannot be embedded at any fixed positive scale and finite uniform error. -/
theorem library_no_uniform_additive_integer_lattice (U : Map)
    (hU : IsOptimalPrefixConditional U) (reference : ℝ) (href : 0 ≤ reference)
    {m : ℕ} (hm : 0 < m) {s E : ℝ} (hs : 0 < s) (hE : 0 ≤ E) :
    ¬ ∃ f : (Fin m → ℤ) → BitString,
      ∀ x y, |libraryInformationDistance U reference (f x) (f y) -
        s * integerLatticeL1 x y| ≤ E := by
  apply no_uniform_additive_integer_lattice (libraryInformationDistance U reference)
    (fun x => by simp [libraryInformationDistance])
    (library_uniform_finite_information_intervals U hU reference href) hm hs hE

/-- Open Problem 29, including any interpretation allowing the uniform
logarithmic estimate only at all sufficiently large positive integer scales.
The constants may be arbitrary reals; their sign is not an added assumption. -/
theorem library_no_lattice_string_scale_embedding (U : Map)
    (hU : IsOptimalPrefixConditional U) (reference : ℝ) (href : 0 ≤ reference)
    {m : ℕ} (hm : 0 < m) :
    ¬ ∃ (A B : ℝ) (s₀ : ℕ) (phi : ℕ → (Fin m → ℤ) → BitString),
      ∀ s : ℕ, s₀ ≤ s → 1 ≤ s → ∀ x y,
        |libraryInformationDistance U reference (phi s x) (phi s y) -
          (s : ℝ) * integerLatticeL1 x y| ≤ A * Real.logb 2 (s : ℝ) + B := by
  rintro ⟨A, B, s₀, phi, hphi⟩
  let s := max s₀ 1
  have hs₀ : s₀ ≤ s := le_max_left _ _
  have hs₁ : 1 ≤ s := le_max_right _ _
  have hs : (0 : ℝ) < s := by exact_mod_cast (show 0 < s by omega)
  let E := A * Real.logb 2 (s : ℝ) + B
  have hE : 0 ≤ E := by
    have h := hphi s hs₀ hs₁ (fun _ => 0) (fun _ => 0)
    exact (abs_nonneg _).trans h
  exact library_no_uniform_additive_integer_lattice U hU reference href hm hs hE
    ⟨phi s, hphi s hs₀ hs₁⟩

/-- The prefix-K sequence formulation is also impossible, even with arbitrary
vertex-dependent selected prefix lengths and without growth or monotonicity
restrictions. Monotone complexity is not substituted for KP here. -/
theorem library_no_lattice_sequence_scale_embedding (U : Map)
    (hU : IsOptimalPrefixConditional U) (reference : ℝ) (href : 0 ≤ reference)
    {m : ℕ} (hm : 0 < m) :
    ¬ ∃ (A B : ℝ) (s₀ : ℕ) (bits : (Fin m → ℤ) → ℕ → Bool)
        (lengths : ℕ → (Fin m → ℤ) → ℕ),
      ∀ s : ℕ, s₀ ≤ s → 1 ≤ s → ∀ x y,
        |libraryInformationDistance U reference
          (Coding.bitPrefix (bits x) (lengths s x))
          (Coding.bitPrefix (bits y) (lengths s y)) -
          (s : ℝ) * integerLatticeL1 x y| ≤ A * Real.logb 2 (s : ℝ) + B := by
  rintro ⟨A, B, s₀, bits, lengths, h⟩
  exact library_no_lattice_string_scale_embedding U hU reference href hm
    ⟨A, B, s₀, (fun s x => Coding.bitPrefix (bits x) (lengths s x)), h⟩

end
end Bipartite


==> anc/lean-supplement/Bipartite/ProgramFrames.lean <==
import Bipartite.PrefixMachine

namespace Bipartite.Coding
open Classical
noncomputable section

def fixedLengthMachine (budget : Word → ℕ) (f : Word → Word → Word)
    (hb : Computable budget) (hf : Computable₂ f) : PrefixMachine where
  eval p y := ((if p.1=budget y then some (f p y) else none : Option Word) : Part Word)
  effective := by
    apply Computable.ofOption
    have ht : Computable (fun z : Word × Word => decide (z.1.1=budget z.2)) :=
      Primrec.eq.decide.to_comp.comp (primrec_word_length.to_comp.comp Computable.fst)
        (hb.comp Computable.snd)
    simpa only [Bool.cond_decide] using
      Computable.cond ht (Computable.option_some.comp hf) (Computable.const none)
  prefix_free := by
    intro y p q hp hq hpre
    have hp0 : p.1=budget y := by by_contra h; simpa [h] using hp
    have hq0 : q.1=budget y := by by_contra h; simpa [h] using hq
    exact prefix_eq_of_length_eq hpre (hp0.trans hq0.symm)

theorem fixed_length_description (U : PrefixMachine) (hU : U.Optimal)
    (budget : Word → ℕ) (f : Word → Word → Word)
    (hb : Computable budget) (hf : Computable₂ f) :
    ∃ c : ℕ, ∀ p y, p.1=budget y → U.K hU (f p y) y ≤ p.1+c := by
  obtain ⟨c,hc⟩ := optimal_description U hU (fixedLengthMachine budget f hb hf)
  refine ⟨c,fun p y h => hc p y (f p y) ?_⟩
  simp [fixedLengthMachine, h]

def frameHeader (a : ℕ) (p : Word) := takeWord a p
def frameBody (a b : ℕ) (p : Word) := dropWord a (takeWord (p.1-b) p)
def frameTail (b : ℕ) (p : Word) := dropWord (p.1-b) p

theorem frameBody_length (a b : ℕ) (p : Word) :
    (frameBody a b p).1=p.1-(a+b) := by
  simp [frameBody, dropWord, min_eq_left (Nat.sub_le _ _), Nat.sub_sub, Nat.add_comm]

theorem frame_decompose (a b : ℕ) (p : Word) (h : a+b ≤ p.1) :
    append (frameHeader a p) (append (frameBody a b p) (frameTail b p))=p := by
  have ha : a ≤ p.1-b := by omega
  have hfront := append_take_dropWord a (takeWord (p.1-b) p)
  rw [takeWord_takeWord, min_eq_left ha] at hfront
  change append (takeWord a p) (append (dropWord a (takeWord (p.1-b) p)) (dropWord (p.1-b) p))=p
  rw [← append_assoc, hfront]
  exact append_take_dropWord (p.1-b) p

theorem frameBody_prefix (a b : ℕ) {p q : Word} (hp : a+b ≤ p.1) (hq : a+b ≤ q.1)
    (hpre : IsPrefix p q) :
    frameHeader a p=frameHeader a q ∧ IsPrefix (frameBody a b p) (frameBody a b q) := by
  have hh : frameHeader a p=frameHeader a q :=
    (takeWord_eq_of_prefix hpre (show a ≤ p.1 by omega)).symm
  refine ⟨hh, ?_⟩
  have he : IsPrefix
      (append (frameHeader a p) (append (frameBody a b p) (frameTail b p)))
      (append (frameHeader a p) (append (frameBody a b q) (frameTail b q))) := by
    rw [frame_decompose a b p hp, hh, frame_decompose a b q hq]
    exact hpre
  apply prefix_of_append_right (prefix_cancel_left (frameHeader a p) he)
  simp only [frameBody_length]
  exact Nat.sub_le_sub_right (prefix_length hpre) _

@[simp] theorem frameBody_frame (x p z : Word) :
    frameBody x.1 z.1 (append (append x p) z)=p := by
  simp only [frameBody, append_length, Nat.add_sub_cancel]
  simpa only [append_length, dropWord_append] using
    congrArg (dropWord x.1) (takeWord_append (append x p) z)

@[simp] theorem frameTail_frame (x p z : Word) :
    frameTail z.1 (append (append x p) z)=z := by
  simp only [frameTail, append_length, Nat.add_sub_cancel]
  exact dropWord_append (append x p) z

@[simp] theorem frameHeader_frame (x p z : Word) :
    frameHeader x.1 (append (append x p) z)=x := by
  simp only [frameHeader, append_assoc, takeWord_append]

def framedMachine (U : PrefixMachine) (a b : Word → ℕ)
    (ha : Computable a) (hb : Computable b)
    (f : Word × Word × Word × Word → Word) (hf : Computable f) : PrefixMachine where
  eval p y := ((if a y+b y ≤ p.1 then some () else none : Option Unit) : Part Unit).bind
    (fun _ => (U.eval (frameBody (a y) (b y) p) (frameHeader (a y) p)).map
      (fun x => f (y,frameHeader (a y) p,x,frameTail (b y) p)))
  effective := by
    have hA : Computable (fun z : Word × Word => a z.2) := ha.comp Computable.snd
    have hB : Computable (fun z : Word × Word => b z.2) := hb.comp Computable.snd
    have hL : Computable (fun z : Word × Word => z.1.1) :=
      primrec_word_length.to_comp.comp Computable.fst
    have hcut := Primrec.nat_sub.to_comp.comp hL hB
    have hhead := primrec_takeWord.to_comp.comp hA Computable.fst
    have hbody := primrec_dropWord₂.to_comp.comp hA
      (primrec_takeWord.to_comp.comp hcut Computable.fst)
    have htail := primrec_dropWord₂.to_comp.comp hcut Computable.fst
    have htest := Primrec.nat_le.decide.to_comp.comp (Primrec.nat_add.to_comp.comp hA hB) hL
    have hguard : Partrec (fun z : Word × Word =>
        ((if a z.2+b z.2 ≤ z.1.1 then some () else none : Option Unit) : Part Unit)) := by
      apply Computable.ofOption
      simpa only [Bool.cond_decide] using
        Computable.cond htest (Computable.const (some ())) (Computable.const none)
    have hsim := U.effective.comp hbody hhead
    have hout : Computable₂ (fun (z : Word × Word) x =>
        f (z.2,frameHeader (a z.2) z.1,x,frameTail (b z.2) z.1)) :=
      hf.comp ((Computable.snd.comp Computable.fst).pair
        ((hhead.comp Computable.fst).pair
          (Computable.snd.pair (htail.comp Computable.fst))))
    exact hguard.bind (((hsim.map hout).comp Computable.fst).to₂)
  prefix_free := by
    intro y p q hp hq hpre
    have hp0 : a y+b y ≤ p.1 := by by_contra h; simpa [h] using hp
    have hq0 : a y+b y ≤ q.1 := by by_contra h; simpa [h] using hq
    have hup : (U.eval (frameBody (a y) (b y) p) (frameHeader (a y) p)).Dom := by
      simpa [hp0] using hp
    have huq : (U.eval (frameBody (a y) (b y) q) (frameHeader (a y) q)).Dom := by
      simpa [hq0] using hq
    obtain ⟨hh,hbody⟩ := frameBody_prefix (a y) (b y) hp0 hq0 hpre
    rw [← hh] at huq
    have he := U.prefix_free _ _ _ hup huq hbody
    have hl := congrArg (fun x : Word => x.1) he
    simp only [frameBody_length] at hl
    exact prefix_eq_of_length_eq hpre (by omega)

/-- Raw condition bits, a shortest prefix program, and fixed-length residual
bits can be combined with only one universal-machine constant. The constant
is independent of scale, data, and shortest-program length. -/
theorem framed_description (U : PrefixMachine) (hU : U.Optimal)
    (a b : Word → ℕ) (ha : Computable a) (hb : Computable b)
    (f : Word × Word × Word × Word → Word) (hf : Computable f) :
    ∃ c : ℕ, ∀ context x y z, y.1=a context → z.1=b context →
      U.K hU (f (context,y,x,z)) context ≤
        y.1+U.K hU x y+z.1+c := by
  obtain ⟨c,hc⟩ := optimal_description U hU (framedMachine U a b ha hb f hf)
  refine ⟨c,fun context x y z hy hz => ?_⟩
  obtain ⟨p,hp,ho⟩ := shortest_program U.decoder (optimal_complete U hU) x y
  have hdom : a context+b context ≤ (append (append y p) z).1 := by simp [← hy, ← hz]
  have hout : f (context,y,x,z) ∈
      (framedMachine U a b ha hb f hf).eval (append (append y p) z) context := by
    simp only [framedMachine, if_pos hdom]
    simp only [← hy, ← hz, frameBody_frame, frameHeader_frame, frameTail_frame]
    simpa using Part.mem_map (fun x => f (context,y,x,z)) ((decoder_eq_some U p y x).1 ho)
  have hh := hc (append (append y p) z) context _ hout
  simpa [append_length, hp, PrefixMachine.K, Nat.add_assoc] using hh

end
end Bipartite.Coding


==> anc/lean-supplement/Bipartite/RandomSources.lean <==
import Bipartite.Prefixes
import Bipartite.CoordinateComplexity
import KolmogorovMathlib.MonotoneComplexity.LevinSchnorr.Criteria

namespace Bipartite.Coding
open Kolmogorov
open Classical
noncomputable section

/-- The block count is effectively encoded by the length of its condition word. -/
theorem primrec_lengthContext : Primrec lengthContext :=
  primrec_word_mk id (fun _ => 0) Primrec.id (Primrec.const 0) (fun _ => by positivity)

/-- For a computable family of finite words, conditioning on its index gives
a uniform bound on conditional prefix complexity. -/
theorem computable_nat_function_conditional_bound
    (U : Map) (hU : IsOptimalPrefixConditional U)
    (f : ℕ → BitString) (hf : Computable f) :
    ∃ c : ℕ, ∀ n : ℕ, KP U (f n) (natCode n) ≤ (c : ENat) := by
  let g : BitString → BitString := fun bs => f (bs.length - 1)
  have hg : Computable g :=
    hf.comp (Primrec.nat_sub.to_comp.comp Computable.list_length (Computable.const 1))
  obtain ⟨c, hc⟩ := KP_map_self_le U hU g hg
  exact ⟨c, fun n => by simpa [g] using hc (natCode n)⟩

/-- Transfer unconditional prefix incompressibility to conditioning on the block count. -/
theorem source_prefix_lower_of_unconditional
    (U : PrefixMachine) (hU : U.Optimal) (ω : CantorSeq)
    (hω : ∃ c : ℕ, ∀ n : ℕ,
      (n : ENat) ≤ KPPlain U.libraryMap (cantorPrefix ω n) + c)
    (L : ℕ) (hL : 0 < L) :
    ∃ D : ℕ, ∀ ell : ℕ,
      L * ell ≤ U.K hU (ofBits (cantorPrefix ω (L * ell))) (lengthContext ell)
        + logarithmicDeficiency (L * ell) + D := by
  obtain ⟨cω, hcω⟩ := hω
  obtain ⟨cc, hcc⟩ := KPPlain_le_KPPlain_add_KP U.libraryMap hU
  obtain ⟨cn, hcn⟩ := KPPlain_natCode_le_log U.libraryMap hU
  let g : BitString → BitString := fun s => toBits (lengthContext (s.length - 1))
  have hg : Computable g :=
    primrec_toBits.to_comp.comp (primrec_lengthContext.to_comp.comp
      (Primrec.nat_sub.to_comp.comp Computable.list_length (Computable.const 1)))
  obtain ⟨cm, hcm⟩ := KPPlain_map_le U.libraryMap hU g hg
  refine ⟨cn + cm + cc + cω + 1, fun ell => ?_⟩
  have hmap : KPPlain U.libraryMap (toBits (lengthContext ell)) ≤
      KPPlain U.libraryMap (natCode ell) + (cm : ENat) := by
    simpa [g] using hcm (natCode ell)
  have he := K_eq_library_KP U hU (ofBits (cantorPrefix ω (L * ell)))
    (lengthContext ell)
  simp only [toBits_ofBits] at he
  have hbound : (L * ell : ENat) ≤
      2 * ((Nat.bits ell).length : ENat) + cn + cm +
        (U.K hU (ofBits (cantorPrefix ω (L * ell))) (lengthContext ell) : ENat)
        + cc + cω := by
    calc
      (L * ell : ENat) ≤ KPPlain U.libraryMap (cantorPrefix ω (L * ell)) + cω :=
        by exact_mod_cast hcω (L * ell)
      _ ≤ (KPPlain U.libraryMap (toBits (lengthContext ell)) +
          KP U.libraryMap (cantorPrefix ω (L * ell)) (toBits (lengthContext ell)) + cc)
          + cω := by gcongr; exact hcc _ _
      _ ≤ ((KPPlain U.libraryMap (natCode ell) + cm) +
          KP U.libraryMap (cantorPrefix ω (L * ell)) (toBits (lengthContext ell)) + cc)
          + cω := by gcongr
      _ ≤ (((2 * ((Nat.bits ell).length : ENat) + cn) + cm) +
          KP U.libraryMap (cantorPrefix ω (L * ell)) (toBits (lengthContext ell)) + cc)
          + cω := by gcongr; exact hcn ell
      _ = _ := by rw [he]
  have hnat : L * ell ≤ 2 * (Nat.bits ell).length + cn + cm +
      U.K hU (ofBits (cantorPrefix ω (L * ell))) (lengthContext ell) + cc + cω := by
    exact_mod_cast hbound
  have hbits : (Nat.bits ell).length ≤ Nat.clog 2 (ell + 2) := by
    rw [Nat.size_eq_bits_len]
    exact Nat.size_le.mpr ((show ell < ell + 2 by omega).trans_le
      (Nat.le_pow_clog (by decide : 1 < 2) (ell + 2)))
  have hell : ell ≤ L * ell := by nlinarith
  have hlog := Nat.clog_mono_right 2 (Nat.add_le_add_right hell 2)
  dsimp [logarithmicDeficiency]
  omega

/-- One Martin-Löf random source supplies the required bound at every block count. -/
theorem martinLof_source_prefix_lower
    (U : PrefixMachine) (hU : U.Optimal) (ω : CantorSeq)
    (hω : IsMartinLofRandom uniformMeasure ω) (L : ℕ) (hL : 0 < L) :
    ∃ D : ℕ, ∀ ell : ℕ,
      L * ell ≤ U.K hU (ofBits (cantorPrefix ω (L * ell))) (lengthContext ell)
        + logarithmicDeficiency (L * ell) + D := by
  exact source_prefix_lower_of_unconditional U hU ω
    ((isMartinLofRandom_uniform_iff_le_KPPlain_cantorPrefix hU ω).1 hω) L hL

/-- Uniform linear prefix complexity cannot come from a computable family. -/
theorem high_prefix_complexity_not_computable
    (U : Map) (hU : IsOptimalPrefixConditional U) (f : ℕ → BitString)
    (hlower : ∃ c : ℕ, ∀ n : ℕ, (n : ENat) ≤ KPPlain U (f n) + c) :
    ¬ Computable f := by
  intro hf
  obtain ⟨cl, hcl⟩ := hlower
  obtain ⟨cf, hcf⟩ := computable_nat_function_conditional_bound U hU f hf
  obtain ⟨cc, hcc⟩ := KPPlain_le_KPPlain_add_KP U hU
  obtain ⟨cn, hcn⟩ := KPPlain_natCode_le_log U hU
  let C := cn + cf + cc + cl
  have hbound (n : ℕ) : n ≤ 2 * (Nat.bits n).length + C := by
    have h : (n : ENat) ≤ 2 * ((Nat.bits n).length : ENat) + cn + cf + cc + cl := by
      calc
        (n : ENat) ≤ KPPlain U (f n) + cl := hcl n
        _ ≤ (KPPlain U (natCode n) + KP U (f n) (natCode n) + cc) + cl :=
          by gcongr; exact hcc _ _
        _ ≤ (2 * ((Nat.bits n).length : ENat) + cn) + (cf : ENat) + cc + cl := by
          gcongr
          · exact hcn n
          · exact hcf n
    have hh : n ≤ 2 * (Nat.bits n).length + cn + cf + cc + cl := by exact_mod_cast h
    dsimp [C]
    omega
  have h := hbound (2 ^ (2 * (C + 3)))
  rw [Nat.size_eq_bits_len, Nat.size_pow] at h
  have hgap := Nat.two_mul_sq_add_one_le_two_pow_two_mul (C + 3)
  nlinarith

/-- A Martin-Löf random stream is noncomputable because its prefixes have linear complexity. -/
theorem martinLof_source_not_computable (U : PrefixMachine) (hU : U.Optimal) (ω : CantorSeq)
    (hω : IsMartinLofRandom uniformMeasure ω) : ¬ Computable ω := by
  intro hcomp
  apply high_prefix_complexity_not_computable U.libraryMap hU (cantorPrefix ω)
    ((isMartinLofRandom_uniform_iff_le_KPPlain_cantorPrefix hU ω).1 hω)
  exact computable_cantorPrefix ω hcomp

end
end Bipartite.Coding


==> anc/lean-supplement/Bipartite/RayObstruction.lean <==
import Mathlib.Algebra.Order.Archimedean.Real.Basic
import Mathlib.Data.Set.Card
import Mathlib.Data.Finset.Max
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.Order.Interval.Finset.Nat
import Mathlib.Tactic

namespace Bipartite
open scoped BigOperators
noncomputable section

/-- Points whose route through the endpoints has additive excess at most `δ`. -/
def informationInterval {α : Type*} (d : α → α → ℝ) (a b : α) (δ : ℝ) : Set α :=
  {z | d a z + d z b ≤ d a b + δ}

/-- The finite interval bound is uniform in both endpoints. -/
def UniformFiniteInformationIntervals {α : Type*} (d : α → α → ℝ) : Prop :=
  ∀ δ : ℝ, 0 ≤ δ → ∃ B : ℕ, ∀ a b,
    (informationInterval d a b δ).Finite ∧ (informationInterval d a b δ).ncard ≤ B

/-- The first `n+1` points of an additive approximation to a ray lie in one
information interval, with excess `3*E` independent of `n`. -/
theorem ray_point_mem_informationInterval {α : Type*} (d : α → α → ℝ)
    (f : ℕ → α) (s E : ℝ)
    (happrox : ∀ i j : ℕ, |d (f i) (f j) - s * (|(i : ℝ) - (j : ℝ)|)| ≤ E)
    {n i : ℕ} (hi : i ≤ n) :
    f i ∈ informationInterval d (f 0) (f n) (3 * E) := by
  have h₁ := (abs_le.mp (happrox 0 i)).2
  have h₂ := (abs_le.mp (happrox i n)).2
  have h₃ := (abs_le.mp (happrox 0 n)).1
  have hin : (i : ℝ) ≤ n := by exact_mod_cast hi
  simp only [Nat.cast_zero, zero_sub, abs_neg, abs_of_nonneg (show (0 : ℝ) ≤ i from Nat.cast_nonneg i),
    abs_of_nonneg (show (0 : ℝ) ≤ n from Nat.cast_nonneg n)] at h₁ h₃
  rw [abs_of_nonpos (sub_nonpos.mpr hin)] at h₂
  change d (f 0) (f i) + d (f i) (f n) ≤ d (f 0) (f n) + 3 * E
  nlinarith

/-- Each fiber in a finite initial segment has at most `floor(E/s)+1` elements.
This is the collision-counting step, so no injectivity is assumed. -/
theorem ray_fiber_card_le {α : Type*} [DecidableEq α] (d : α → α → ℝ)
    (hdiag : ∀ x, d x x = 0) (f : ℕ → α) {s E : ℝ} (hs : 0 < s)
    (happrox : ∀ i j : ℕ, |d (f i) (f j) - s * (|(i : ℝ) - (j : ℝ)|)| ≤ E)
    (n : ℕ) (x : α) :
    ((Finset.range (n + 1)).filter (fun i => f i = x)).card ≤ ⌊E / s⌋₊ + 1 := by
  classical
  let F := (Finset.range (n + 1)).filter (fun i => f i = x)
  by_cases hF : F.Nonempty
  · let i₀ := F.min' hF
    have hi₀ : i₀ ∈ F := Finset.min'_mem F hF
    have hsub : F ⊆ Finset.Icc i₀ (i₀ + ⌊E / s⌋₊) := by
      intro j hj
      have hij : i₀ ≤ j := Finset.min'_le F j hj
      have hsame : f i₀ = f j := (Finset.mem_filter.mp hi₀).2.trans
        (Finset.mem_filter.mp hj).2.symm
      have hdist := happrox j i₀
      rw [← hsame, hdiag] at hdist
      have hij' : (i₀ : ℝ) ≤ j := by exact_mod_cast hij
      rw [zero_sub, abs_neg, abs_of_nonneg (sub_nonneg.mpr hij'),
        abs_of_nonneg (mul_nonneg hs.le (sub_nonneg.mpr hij'))] at hdist
      have hjreal : ((j - i₀ : ℕ) : ℝ) ≤ E / s := by
        rw [Nat.cast_sub hij]
        exact (le_div_iff₀ hs).mpr (by nlinarith)
      have hjnat := Nat.le_floor hjreal
      exact Finset.mem_Icc.mpr ⟨hij, by omega⟩
    have hc := Finset.card_le_card hsub
    rw [Nat.card_Icc] at hc
    change F.card ≤ _
    omega
  · have hEmpty : F = ∅ := Finset.not_nonempty_iff_eq_empty.mp hF
    change F.card ≤ _
    rw [hEmpty]
    simp

/-- Interval cardinality times the maximal fiber size bounds the length of
an additive approximate ray. This follows the written counting proof. -/
theorem ray_length_le_of_interval_bound {α : Type*} (d : α → α → ℝ)
    (hdiag : ∀ x, d x x = 0) (f : ℕ → α) {s E : ℝ} (hs : 0 < s)
    (happrox : ∀ i j : ℕ, |d (f i) (f j) - s * (|(i : ℝ) - (j : ℝ)|)| ≤ E)
    (n B : ℕ) (hfinite : (informationInterval d (f 0) (f n) (3 * E)).Finite)
    (hcard : (informationInterval d (f 0) (f n) (3 * E)).ncard ≤ B) :
    n + 1 ≤ B * (⌊E / s⌋₊ + 1) := by
  classical
  let S := Finset.range (n + 1)
  have hsub : (↑(S.image f) : Set α) ⊆ informationInterval d (f 0) (f n) (3 * E) := by
    intro x hx
    obtain ⟨i, hi, rfl⟩ := Finset.mem_image.mp hx
    exact ray_point_mem_informationInterval d f s E happrox (by simpa [S] using hi)
  have himage : (S.image f).card ≤ B := by
    have hnc : (S.image f).card ≤ (informationInterval d (f 0) (f n) (3 * E)).ncard := by
      rw [← Set.ncard_coe_finset]
      exact Set.ncard_le_ncard hsub hfinite
    exact hnc.trans hcard
  calc
    n + 1 = S.card := (Finset.card_range (n + 1)).symm
    _ = ∑ x ∈ S.image f, (S.filter (fun i => f i = x)).card :=
      Finset.card_eq_sum_card_image f S
    _ ≤ ∑ _x ∈ S.image f, (⌊E / s⌋₊ + 1) := by
      apply Finset.sum_le_sum
      intro x _
      exact ray_fiber_card_le d hdiag f hs happrox n x
    _ = (S.image f).card * (⌊E / s⌋₊ + 1) := by simp
    _ ≤ B * (⌊E / s⌋₊ + 1) := Nat.mul_le_mul_right _ himage

/-- No positive fixed scale and finite uniform additive error can realize an
infinite integer ray when all fixed-excess intervals have uniformly bounded size. -/
theorem no_uniform_additive_nat_ray {α : Type*} (d : α → α → ℝ)
    (hdiag : ∀ x, d x x = 0) (hinterval : UniformFiniteInformationIntervals d)
    {s E : ℝ} (hs : 0 < s) (hE : 0 ≤ E) :
    ¬ ∃ f : ℕ → α,
      ∀ i j : ℕ, |d (f i) (f j) - s * (|(i : ℝ) - (j : ℝ)|)| ≤ E := by
  rintro ⟨f, hf⟩
  obtain ⟨B, hB⟩ := hinterval (3 * E) (by positivity)
  let n := B * (⌊E / s⌋₊ + 1)
  obtain ⟨hfinite, hcard⟩ := hB (f 0) (f n)
  have h := ray_length_le_of_interval_bound d hdiag f hs hf n B hfinite hcard
  change n + 1 ≤ n at h
  omega

/-- The literal `l1` distance on the integer lattice, not an arbitrary metric. -/
def integerLatticeL1 {m : ℕ} (x y : Fin m → ℤ) : ℝ :=
  ∑ i, |(x i : ℝ) - (y i : ℝ)|

/-- An integer ray is obtained by varying a single coordinate. -/
def integerLatticeRay {m : ℕ} (j : Fin m) (n : ℕ) : Fin m → ℤ :=
  fun i => if i = j then (n : ℤ) else 0

theorem integerLatticeL1_ray {m : ℕ} (j : Fin m) (n k : ℕ) :
    integerLatticeL1 (integerLatticeRay j n) (integerLatticeRay j k) =
      |(n : ℝ) - (k : ℝ)| := by
  classical
  simp only [integerLatticeL1, integerLatticeRay]
  rw [Finset.sum_eq_single j]
  · simp
  · intro i _ hij
    simp [hij]
  · simp

/-- Every positive-dimensional integer lattice is excluded, without any
computability or injectivity assumption on the proposed map. -/
theorem no_uniform_additive_integer_lattice {α : Type*} (d : α → α → ℝ)
    (hdiag : ∀ x, d x x = 0) (hinterval : UniformFiniteInformationIntervals d)
    {m : ℕ} (hm : 0 < m) {s E : ℝ} (hs : 0 < s) (hE : 0 ≤ E) :
    ¬ ∃ f : (Fin m → ℤ) → α,
      ∀ x y, |d (f x) (f y) - s * integerLatticeL1 x y| ≤ E := by
  rintro ⟨f, hf⟩
  apply no_uniform_additive_nat_ray d hdiag hinterval hs hE
  refine ⟨fun n => f (integerLatticeRay ⟨0, hm⟩ n), fun i j => ?_⟩
  simpa only [integerLatticeL1_ray] using hf
    (integerLatticeRay ⟨0, hm⟩ i) (integerLatticeRay ⟨0, hm⟩ j)

end
end Bipartite






==> anc/lean-supplement/Bipartite/RealSpaceObstruction.lean <==
import Bipartite.Problem29

namespace Bipartite
open Kolmogorov
open scoped BigOperators
noncomputable section

/-- The l1 distance on real coordinate space. -/
def realSpaceL1 {m : ℕ} (x y : Fin m → ℝ) : ℝ :=
  ∑ i, |x i - y i|

/-- The coordinatewise inclusion of the integer lattice preserves l1 distance. -/
theorem realSpaceL1_intCast {m : ℕ} (x y : Fin m → ℤ) :
    realSpaceL1 (fun i => (x i : ℝ)) (fun i => (y i : ℝ)) =
      integerLatticeL1 x y := rfl

/-- Restricting to integer-coordinate points transfers the fixed-scale
obstruction to the entire real l1 space. -/
theorem library_no_uniform_additive_real_space (U : Map)
    (hU : IsOptimalPrefixConditional U) (reference : ℝ) (href : 0 ≤ reference)
    {m : ℕ} (hm : 0 < m) {s E : ℝ} (hs : 0 < s) (hE : 0 ≤ E) :
    ¬ ∃ f : (Fin m → ℝ) → BitString,
      ∀ x y, |libraryInformationDistance U reference (f x) (f y) -
        s * realSpaceL1 x y| ≤ E := by
  rintro ⟨f, hf⟩
  apply library_no_uniform_additive_integer_lattice U hU reference href hm hs hE
  refine ⟨fun x => f (fun i => (x i : ℝ)), fun x y => ?_⟩
  exact hf (fun i => (x i : ℝ)) (fun i => (y i : ℝ))

/-- No string scale-embedding of the whole real l1 space, by restriction
to the integer lattice with unchanged error constants and scales. -/
theorem library_no_real_string_scale_embedding (U : Map)
    (hU : IsOptimalPrefixConditional U) (reference : ℝ) (href : 0 ≤ reference)
    {m : ℕ} (hm : 0 < m) :
    ¬ ∃ (A B : ℝ) (s₀ : ℕ) (phi : ℕ → (Fin m → ℝ) → BitString),
      ∀ s : ℕ, s₀ ≤ s → 1 ≤ s → ∀ x y,
        |libraryInformationDistance U reference (phi s x) (phi s y) -
          (s : ℝ) * realSpaceL1 x y| ≤ A * Real.logb 2 (s : ℝ) + B := by
  rintro ⟨A, B, s₀, phi, hphi⟩
  apply library_no_lattice_string_scale_embedding U hU reference href hm
  refine ⟨A, B, s₀, (fun s x => phi s (fun i => (x i : ℝ))), ?_⟩
  intro s hs₀ hs₁ x y
  exact hphi s hs₀ hs₁ (fun i => (x i : ℝ)) (fun i => (y i : ℝ))

/-- Restrict the assigned infinite sequences and their selected prefix lengths
to the integer lattice. The lengths may depend arbitrarily on the point. -/
theorem library_no_real_sequence_scale_embedding (U : Map)
    (hU : IsOptimalPrefixConditional U) (reference : ℝ) (href : 0 ≤ reference)
    {m : ℕ} (hm : 0 < m) :
    ¬ ∃ (A B : ℝ) (s₀ : ℕ) (bits : (Fin m → ℝ) → ℕ → Bool)
        (lengths : ℕ → (Fin m → ℝ) → ℕ),
      ∀ s : ℕ, s₀ ≤ s → 1 ≤ s → ∀ x y,
        |libraryInformationDistance U reference
          (Coding.bitPrefix (bits x) (lengths s x))
          (Coding.bitPrefix (bits y) (lengths s y)) -
          (s : ℝ) * realSpaceL1 x y| ≤ A * Real.logb 2 (s : ℝ) + B := by
  rintro ⟨A, B, s₀, bits, lengths, h⟩
  apply library_no_lattice_sequence_scale_embedding U hU reference href hm
  refine ⟨A, B, s₀, (fun x => bits (fun i => (x i : ℝ))),
    (fun s x => lengths s (fun i => (x i : ℝ))), ?_⟩
  intro s hs₀ hs₁ x y
  exact h s hs₀ hs₁ (fun i => (x i : ℝ)) (fun i => (y i : ℝ))

end
end Bipartite


==> anc/lean-supplement/Bipartite/Scale.lean <==
import Bipartite.Counting
import Bipartite.Geometry
import Mathlib.Algebra.Order.Floor.Div

namespace Bipartite
open Coding
noncomputable section

theorem graphDistance_symm {m n : ℕ} (v w : Vertex m n) :
    graphDistance v w = graphDistance w v := by
  cases v <;> cases w <;> simp [graphDistance, eq_comm]

theorem graphDistance_le_two {m n : ℕ} (v w : Vertex m n) :
    graphDistance v w ≤ 2 := by
  cases v <;> cases w <;> simp only [graphDistance] <;> (try split_ifs) <;> norm_num

/-- The reference constant is used only off the diagonal, as in the manuscript. -/
def informationDistance (K : Word → Word → ℕ) (reference : ℝ) (x y : Word) : ℝ :=
  if x = y then 0 else max (K x y : ℝ) (K y x : ℝ) + reference

/-- This implication verifies the max, diagonal and reference-constant steps.
The complexity estimates and injectivity of the encoded vertices are explicit
premises; they have not been inferred from the matrix construction here. -/
theorem informationDistance_error {m n : ℕ}
    (K : Word → Word → ℕ) (reference T C : ℝ)
    (href : 0 ≤ reference) (hC : 0 ≤ C)
    (phi : Vertex m n → Word) (hinj : Function.Injective phi)
    (hK : ∀ v w, v ≠ w → |(K (phi v) (phi w) : ℝ) - T*graphDistance v w| ≤ C) :
    ∀ v w, |informationDistance K reference (phi v) (phi w) - T*graphDistance v w|
      ≤ C + reference := by
  intro v w
  by_cases he : v = w
  · subst w
    simp [informationDistance]
    linarith
  · have he' : phi v ≠ phi w := fun h => he (hinj h)
    have h1 := abs_le.mp (hK v w he)
    have h2 := abs_le.mp (hK w v (Ne.symm he))
    rw [graphDistance_symm w v] at h2
    simp only [informationDistance, if_neg he']
    rw [abs_le]
    have hu : max (K (phi v) (phi w) : ℝ) (K (phi w) (phi v) : ℝ) ≤
        T*graphDistance v w+C := max_le (by linarith) (by linarith)
    have hl := le_max_left (K (phi v) (phi w) : ℝ) (K (phi w) (phi v) : ℝ)
    constructor <;> linarith

/-- Integer block count realizes every scale, with a uniformly bounded error. -/
theorem rounded_scale (r s : ℕ) (hr : 0 < r) :
    s ≤ r*((s+r-1)/r) ∧ r*((s+r-1)/r) < s+r := by
  have hm := Nat.mod_lt (s+r-1) hr
  have hd := Nat.mod_add_div (s+r-1) r
  omega

/-- The common length in the manuscript, using mathlib's ceiling division. -/
def commonLength (r B s : ℕ) : ℕ := B+2*r*(s ⌈/⌉ r)

theorem commonLength_bounds (r B s : ℕ) (hr : 0 < r) :
    B+2*s ≤ commonLength r B s ∧ commonLength r B s < B+2*s+2*r := by
  have hs := rounded_scale r s hr
  simp only [commonLength, Nat.ceilDiv_eq_add_pred_div]
  constructor <;> nlinarith

theorem commonLength_mono (r B : ℕ) : Monotone (commonLength r B) := by
  intro s t hst
  exact Nat.add_le_add_left (Nat.mul_le_mul_left (2*r)
    (Nat.div_le_div_right (Nat.sub_le_sub_right (Nat.add_le_add_right hst r) 1))) B

theorem change_scale_error {m n : ℕ} (D : Vertex m n → Vertex m n → ℝ)
    (T s C r : ℝ) (hTs : |T-s| ≤ r)
    (hD : ∀ v w, |D v w-T*graphDistance v w| ≤ C) :
    ∀ v w, |D v w-s*graphDistance v w| ≤ C+2*r := by
  intro v w
  have hg0 := graphDistance_nonneg v w
  have hg2 := graphDistance_le_two v w
  have hr : 0 ≤ r := (abs_nonneg _).trans hTs
  calc
    _ = |(D v w-T*graphDistance v w)+(T-s)*graphDistance v w| := by congr 1; ring
    _ ≤ |D v w-T*graphDistance v w| + |(T-s)*graphDistance v w| := abs_add_le _ _
    _ ≤ C+2*r := by
      rw [abs_mul, abs_of_nonneg hg0]
      have hb := mul_le_mul_of_nonneg_right hTs hg0
      have hb' := mul_le_mul_of_nonneg_left hg2 hr
      linarith [hD v w]

end
end Bipartite


==> anc/lean-supplement/Bipartite/SourceBlocks.lean <==
import Bipartite.LibraryWords
import Bipartite.EffectiveWords
import KolmogorovMathlib.AlgorithmicRandomness.Cantor

namespace Bipartite.Coding

/-- The first `ell` blocks of a fixed Boolean sequence. The internal block
list is reversed because `pack` appends each new block at the end. -/
def sourceBlocks (omega : CantorSeq) (L ell : ℕ) : List (Fin (2^L)) :=
  digits L ell (ofBits (cantorPrefix omega (L*ell))).2.val

@[simp] theorem sourceBlocks_length (omega : CantorSeq) (L ell : ℕ) :
    (sourceBlocks omega L ell).length = ell := digits_length _ _ _

/-- Packing these blocks recovers exactly the selected prefix of the source. -/
theorem sourceBlocks_pack (omega : CantorSeq) (L ell : ℕ) :
    pack L (sourceBlocks omega L ell) = ofBits (cantorPrefix omega (L*ell)) := by
  unfold sourceBlocks
  have hx : (ofBits (cantorPrefix omega (L*ell))).1 = L*ell := by simp
  exact (pack_digits L ell _ (by
    simpa only [ofBits_length, cantorPrefix_length] using
      (ofBits (cantorPrefix omega (L*ell))).2.isLt)).trans
    (word_ext hx.symm rfl)

theorem sourceBlocks_step (omega : CantorSeq) (L ell : ℕ) :
    ∃ last : Fin (2^L), sourceBlocks omega L (ell+1) =
      last :: sourceBlocks omega L ell := by
  refine ⟨digit L (ofBits (cantorPrefix omega (L*(ell+1)))).2.val 0, ?_⟩
  unfold sourceBlocks
  rw [digits_succ]
  have hle : L*ell ≤ L*(ell+1) := Nat.mul_le_mul_left L (Nat.le_succ ell)
  have hp := (ofBits_prefix_iff _ _).2 (cantorPrefix_mono omega hle)
  have he := prefix_takeWord hp
  have hv := congrArg (fun w : Word => w.2.val) he
  simp only [ofBits_length, cantorPrefix_length, takeWord, min_eq_left hle,
    takeFin, Fin.coe_divNat, Fin.val_cast] at hv
  have hsub : L*(ell+1)-L*ell = L := by simp [Nat.mul_add]
  rw [hsub] at hv
  rw [hv]
  congr 1
  apply Fin.ext
  simp [digit]

end Bipartite.Coding


==> anc/lean-supplement/Bipartite/Sources.lean <==
import Bipartite.Prefixes
import Bipartite.BlockCode
import Bipartite.CoordinateComplexity
import Bipartite.RandomSources
import Bipartite.SourceBlocks
import KolmogorovMathlib.Complexity.Incompressibility
import KolmogorovMathlib.AlgorithmicRandomness.EffectiveLaws

namespace Bipartite.Coding
open Classical
noncomputable section

theorem finite_source (U : PrefixMachine) (hU : U.Optimal) (L ell : ℕ) :
    ∃ W : List (Fin (2^L)), W.length=ell ∧
      L*ell ≤ U.K hU (pack L W) (lengthContext ell) := by
  obtain ⟨s,hs,hK⟩ := Kolmogorov.exists_incompressible_string U.libraryMap
    (toBits (lengthContext ell)) (L*ell)
  let x := ofBits s
  have hxlen : x.1 = L*ell := (ofBits_length s).trans hs
  refine ⟨digits L ell x.2.val, digits_length _ _ _, ?_⟩
  have hp : pack L (digits L ell x.2.val) = x :=
    (pack_digits L ell x.2.val (by rw [← hxlen]; exact x.2.isLt)).trans
      (word_ext hxlen.symm rfl)
  rw [hp]
  have he := K_eq_library_KP U hU x (lengthContext ell)
  simp only [x, toBits_ofBits, Kolmogorov.KP_eq_condK] at he
  rw [← he] at hK
  exact_mod_cast hK

/-- The manuscript's source construction: choose one Martin–Löf random
sequence, then split its prefixes into blocks. The identity with the original
prefixes is included, as is noncomputability of the chosen source. -/
theorem nested_source_martinLof (U : PrefixMachine) (hU : U.Optimal)
    (L : ℕ) (hL : 0 < L) :
    ∃ omega : CantorSeq,
      Kolmogorov.IsMartinLofRandom Kolmogorov.uniformMeasure omega ∧
      ¬ Computable omega ∧ ∃ D : ℕ, ∃ W : ℕ → List (Fin (2^L)),
      (∀ ell, (W ell).length = ell) ∧
      (∀ ell, ∃ last : Fin (2^L), W (ell+1) = last :: W ell) ∧
      (∀ ell, pack L (W ell) = ofBits (cantorPrefix omega (L*ell))) ∧
      ∀ ell, L*ell ≤ U.K hU (pack L (W ell)) (lengthContext ell) +
        logarithmicDeficiency (L*ell) + D := by
  obtain ⟨omega, homega⟩ := Kolmogorov.exists_isMartinLofRandom_uniform
  obtain ⟨D, hD⟩ := martinLof_source_prefix_lower U hU omega homega L hL
  refine ⟨omega, homega, martinLof_source_not_computable U hU omega homega,
    D, sourceBlocks omega L, sourceBlocks_length omega L,
    sourceBlocks_step omega L, sourceBlocks_pack omega L, ?_⟩
  intro ell
  simpa only [sourceBlocks_pack] using hD ell

theorem mapped_source_prefix {A : Type*} {B : ℕ} (f : A → Fin (2^B))
    (W : ℕ → List A) (hW : ∀ n, ∃ x, W (n+1)=x::W n) {n m : ℕ} (h : n ≤ m) :
    IsPrefix (pack B ((W n).map f)) (pack B ((W m).map f)) := by
  induction m, h using Nat.le_induction with
  | base => exact prefix_refl _
  | succ m _ ih =>
    obtain ⟨x,hx⟩ := hW m
    apply prefix_trans ih
    rw [hx]
    exact ⟨⟨B,f x⟩,rfl⟩

end
end Bipartite.Coding


==> anc/lean-supplement/Bipartite/VertexPrograms.lean <==
import Bipartite.FieldPrograms
import Bipartite.Scale

namespace Bipartite
open Coding
open Classical
noncomputable section
set_option maxHeartbeats 2000000

def pairCost {m n : ℕ} : Vertex m n → Vertex m n → ℕ
  | .inl _, .inl _ => 2
  | .inr _, .inr _ => 2
  | .inl _, .inr _ => 1
  | .inr _, .inl _ => 1

theorem pairCost_le_two {m n : ℕ} (v w : Vertex m n) : pairCost v w ≤ 2 := by
  cases v <;> cases w <;> simp [pairCost]

theorem pairCost_cast {m n : ℕ} (v w : Vertex m n) (h : v ≠ w) :
    (pairCost v w : ℝ)=graphDistance v w := by
  cases v <;> cases w <;> simp_all [pairCost, graphDistance]

def vertexCode {r m n : ℕ} (hr : r ≠ 0)
    (left : Fin m ↪ Direction (BinaryField r)) (right : Fin n ↪ Direction (BinaryField r)) :
    Vertex m n → Fin (2^(4*r)) → Fin (2^(2*r))
  | .inl i => rowCode hr (left i)
  | .inr j => colCode hr (right j)

theorem vertex_pair_programs (U : PrefixMachine) (hU : U.Optimal)
    {r m n : ℕ} (hr : 0 < r)
    (left : Fin m ↪ Direction (BinaryField r)) (right : Fin n ↪ Direction (BinaryField r))
    (v w : Vertex m n) (hvw : v ≠ w) :
    ∃ C : ℕ, ∀ W : List (Fin (2^(4*r))),
      U.K hU (pack (2*r) (W.map (vertexCode (Nat.ne_of_gt hr) left right v)))
        (pack (2*r) (W.map (vertexCode (Nat.ne_of_gt hr) left right w))) ≤ r*pairCost v w*W.length+C ∧
      U.K hU (pack (4*r) W) (lengthContext W.length) ≤
        2*r*W.length+U.K hU (pack (2*r) (W.map (vertexCode (Nat.ne_of_gt hr) left right v)))
          (pack (2*r) (W.map (vertexCode (Nat.ne_of_gt hr) left right w)))+
            r*(2-pairCost v w)*W.length+C := by
  cases v with
  | inl i =>
    cases w with
    | inl j =>
      have hij : left j ≠ left i := fun h => hvw (congrArg Sum.inl (left.injective h).symm)
      simpa [vertexCode, pairCost, Nat.mul_comm, Nat.mul_left_comm, Nat.mul_assoc] using
        same_side_program_bounds U hU hr (rowCode _ (left i)) (rowCode _ (left j))
          (rowCode_pair_injective _ hij)
    | inr j =>
      simpa [vertexCode, pairCost] using row_given_col_programs U hU hr (left i) (right j)
  | inr i =>
    cases w with
    | inl j =>
      simpa [vertexCode, pairCost] using col_given_row_programs U hU hr (left j) (right i)
    | inr j =>
      have hij : right j ≠ right i := fun h => hvw (congrArg Sum.inr (right.injective h).symm)
      simpa [vertexCode, pairCost, Nat.mul_comm, Nat.mul_left_comm, Nat.mul_assoc] using
        same_side_program_bounds U hU hr (colCode _ (right i)) (colCode _ (right j))
          (colCode_pair_injective _ hij)

theorem uniform_vertex_programs (U : PrefixMachine) (hU : U.Optimal)
    {r m n : ℕ} (hr : 0 < r)
    (left : Fin m ↪ Direction (BinaryField r)) (right : Fin n ↪ Direction (BinaryField r)) :
    ∃ C : ℕ, ∀ v w : Vertex m n, v ≠ w → ∀ W : List (Fin (2^(4*r))),
      U.K hU (pack (2*r) (W.map (vertexCode (Nat.ne_of_gt hr) left right v)))
        (pack (2*r) (W.map (vertexCode (Nat.ne_of_gt hr) left right w))) ≤ r*pairCost v w*W.length+C ∧
      U.K hU (pack (4*r) W) (lengthContext W.length) ≤
        2*r*W.length+U.K hU (pack (2*r) (W.map (vertexCode (Nat.ne_of_gt hr) left right v)))
          (pack (2*r) (W.map (vertexCode (Nat.ne_of_gt hr) left right w)))+
            r*(2-pairCost v w)*W.length+C := by
  have hex (v w : Vertex m n) : ∃ C : ℕ, ∀ h : v ≠ w, ∀ W : List (Fin (2^(4*r))),
      U.K hU (pack (2*r) (W.map (vertexCode (Nat.ne_of_gt hr) left right v)))
        (pack (2*r) (W.map (vertexCode (Nat.ne_of_gt hr) left right w))) ≤ r*pairCost v w*W.length+C ∧
      U.K hU (pack (4*r) W) (lengthContext W.length) ≤
        2*r*W.length+U.K hU (pack (2*r) (W.map (vertexCode (Nat.ne_of_gt hr) left right v)))
          (pack (2*r) (W.map (vertexCode (Nat.ne_of_gt hr) left right w)))+
            r*(2-pairCost v w)*W.length+C := by
    by_cases h : v=w
    · exact ⟨0,fun hn => False.elim (hn h)⟩
    · obtain ⟨C,hC⟩ := vertex_pair_programs U hU hr left right v w h
      exact ⟨C,fun _ => hC⟩
  choose constants hconstants using hex
  let C := Finset.univ.sup (fun p : Vertex m n × Vertex m n => constants p.1 p.2)
  refine ⟨C,fun v w h W => ?_⟩
  have hc : constants v w ≤ C := Finset.le_sup (f := fun p : Vertex m n × Vertex m n => constants p.1 p.2)
    (Finset.mem_univ (v,w))
  obtain ⟨hu,hl⟩ := hconstants v w h W
  constructor <;> omega

end
end Bipartite


==> anc/lean-supplement/Bipartite/Words.lean <==
import Bipartite.Counting

namespace Bipartite.Coding

/-- Concatenation of binary words, with the first word as the high bits. -/
def append (x y : Word) : Word :=
  ⟨x.1+y.1, Fin.cast (pow_add 2 x.1 y.1).symm (finProdFinEquiv (x.2,y.2))⟩

@[simp] theorem append_length (x y : Word) : (append x y).1 = x.1+y.1 := rfl
@[simp] theorem append_value (x y : Word) :
    (append x y).2.val = x.2.val*2^y.1+y.2.val := by
  simp [append, finProdFinEquiv, Nat.add_comm, Nat.mul_comm]

@[ext] theorem word_ext {x y : Word} (hlen : x.1=y.1) (hval : x.2.val=y.2.val) : x=y := by
  rcases x with ⟨n,x⟩
  rcases y with ⟨m,y⟩
  dsimp at hlen hval
  subst m
  congr 1
  exact Fin.ext hval

def empty : Word := ⟨0,0⟩

@[simp] theorem append_empty (x : Word) : append x empty = x := by
  apply word_ext <;> simp [empty]

@[simp] theorem empty_append (x : Word) : append empty x = x := by
  apply word_ext <;> simp [empty]

theorem append_assoc (x y z : Word) : append (append x y) z = append x (append y z) := by
  apply word_ext
  · simp [Nat.add_assoc]
  · simp only [append_value, append_length, pow_add]
    ring

/-- A fixed length header can be uniquely parsed, even for varying payload lengths. -/
theorem append_injective {x y x' y' : Word} (hlen : x.1=x'.1)
    (he : append x y = append x' y') : x=x' ∧ y=y' := by
  have htotal := congrArg (fun w : Word => w.1) he
  have hv := congrArg (fun w : Word => w.2.val) he
  simp only [append_length] at htotal
  have hylen : y.1=y'.1 := by omega
  simp only [append_value] at hv
  simp only [← hylen] at hv
  have hy := y.2.isLt
  have hy' := y'.2.isLt
  simp only [← hylen] at hy'
  have hp : 0 < 2^y.1 := by positivity
  have hxval : x.2.val=x'.2.val := by
    by_contra h
    rcases lt_or_gt_of_ne h with h | h <;> nlinarith
  have hyval : y.2.val=y'.2.val := by nlinarith
  exact ⟨word_ext hlen hxval, word_ext hylen hyval⟩

def IsPrefix (x y : Word) : Prop := ∃ z, append x z=y

/-- The first n bits of an L-bit word, for n <= L. -/
def takeFin {L : ℕ} (n : ℕ) (h : n ≤ L) (x : Fin (2^L)) : Fin (2^n) :=
  (Fin.cast (show 2^L = 2^n * 2^(L-n) by rw [← pow_add, Nat.add_sub_of_le h]) x).divNat

def dropFin {L : ℕ} (n : ℕ) (x : Fin (2^L)) : Fin (2^(L-n)) :=
  ⟨x.val % 2^(L-n), Nat.mod_lt _ (by positivity)⟩

theorem take_drop {L : ℕ} (n : ℕ) (h : n ≤ L) (x : Fin (2^L)) :
    append ⟨n,takeFin n h x⟩ ⟨L-n,dropFin n x⟩ = ⟨L,x⟩ := by
  apply word_ext
  · simp [h]
  · simp only [append_value, takeFin, dropFin]
    simpa [Nat.mul_comm] using Nat.div_add_mod x.val (2^(L-n))

theorem takeFin_takeFin {i j k : ℕ} (hij : i ≤ j) (hjk : j ≤ k) (x : Fin (2^k)) :
    takeFin i hij (takeFin j hjk x) = takeFin i (hij.trans hjk) x := by
  apply Fin.ext
  change x.val / 2^(k-j) / 2^(j-i) = x.val / 2^(k-i)
  rw [Nat.div_div_eq_div_mul, ← pow_add]
  congr 2
  omega

theorem prefix_refl (x : Word) : IsPrefix x x := ⟨empty, append_empty x⟩

theorem prefix_trans {x y z : Word} (hxy : IsPrefix x y) (hyz : IsPrefix y z) :
    IsPrefix x z := by
  obtain ⟨a,rfl⟩ := hxy
  obtain ⟨b,rfl⟩ := hyz
  exact ⟨append a b, (append_assoc x a b).symm⟩

theorem prefix_append_left (tag : Word) {x y : Word} (h : IsPrefix x y) :
    IsPrefix (append tag x) (append tag y) := by
  obtain ⟨z,rfl⟩ := h
  exact ⟨z, append_assoc tag x z⟩

def tagged {ι : Type*} {B : ℕ} (tag : ι → Fin (2^B)) (data : ι → Word) (v : ι) : Word :=
  append ⟨B,tag v⟩ (data v)

/-- Distinct vertex tags guarantee injectivity at every scale, independently
of all matrix values and without a lower bound on the payload length. -/
theorem tagged_injective {ι : Type*} {B : ℕ} (tag : ι → Fin (2^B))
    (htag : Function.Injective tag) (data : ι → Word) :
    Function.Injective (tagged tag data) := by
  intro v w h
  have he := (append_injective (x := ⟨B,tag v⟩) (x' := ⟨B,tag w⟩) rfl h).1
  apply htag
  have hv := congrArg (fun x : Word => x.2.val) he
  exact Fin.ext hv

def blocksPrefix (blocks : ℕ → Word) : ℕ → Word
  | 0 => empty
  | n+1 => append (blocksPrefix blocks n) (blocks n)

theorem blocksPrefix_step (blocks : ℕ → Word) (n : ℕ) :
    IsPrefix (blocksPrefix blocks n) (blocksPrefix blocks (n+1)) :=
  ⟨blocks n,rfl⟩

theorem blocksPrefix_mono (blocks : ℕ → Word) {n m : ℕ} (h : n ≤ m) :
    IsPrefix (blocksPrefix blocks n) (blocksPrefix blocks m) := by
  induction m, h using Nat.le_induction with
  | base => exact prefix_refl _
  | succ m _ ih => exact prefix_trans ih (blocksPrefix_step blocks m)

theorem blocksPrefix_length (blocks : ℕ → Word) (L : ℕ)
    (h : ∀ i, (blocks i).1=L) (n : ℕ) : (blocksPrefix blocks n).1=n*L := by
  induction n with
  | zero => simp [blocksPrefix, empty]
  | succ n ih => simp [blocksPrefix, ih, h, Nat.succ_mul]

end Bipartite.Coding


==> anc/lean-supplement/README.md <==
# Supplementary material: Lean formalization

This package accompanies *Complete bipartite embeddings, lattice
non-embeddability, and non-Euclidean powers of information distance*.
It contains the formal proofs and an entry point for checking their statements
and axiom dependencies.

## Build

Install Git and the Lean toolchain manager [elan](https://github.com/leanprover/elan).
In this directory, run:

```sh
lake build
lake env lean Audit.lean
```

The first command installs the pinned dependencies as needed and builds the
proofs imported by `Audit.lean`. The second prints the selected theorem
statements and axiom dependencies even when the build is already up to date.
Initial setup needs internet access to obtain the public tools and libraries;
subsequent builds can use the local dependencies. The package contains no upload
or publication script.

To avoid compiling mathlib from source, you can run `lake exe cache get` before
`lake build`; this downloads mathlib's public precompiled artifacts.

The toolchain is Lean 4.33.1. `lake-manifest.json` fixes all dependency revisions,
including mathlib 4.33.1 at `0df444a360eaa60ab8c11dca51a86af692955474` and
[Alexey Milovanov's conditional-complexity library](https://github.com/AlexeyMilovanov/kolmogorov-complexity-lean)
at `97c6dfc75e67b1954b8968a429178b07c2b33dc8`.
Keep the manifest when reproducing this version; do not run `lake update`.
The third-party libraries are obtained separately, with their original licenses.

## Main results

All declarations below are in namespace `Bipartite`.

| Manuscript result | Lean declaration or file |
| --- | --- |
| Theorem 1: finite-string and fixed-sequence embeddings | `library_bipartite_embedding_main` in `Bipartite/LibraryTheorems.lean` |
| Corollary 2: positive powers have no exact Hilbert representation | `library_information_distance_nonembedding` in `Bipartite/LibraryTheorems.lean` |
| Corollary 3: fixed-sequence prefixes have no such representation at sufficiently large scales | `library_infinite_prefix_nonembedding` in `Bipartite/LibraryTheorems.lean` |
| Lemma 9: interval cardinality bound | `library_information_intervals_real_bound` in `Bipartite/InformationIntervals.lean` |
| Theorem 10: integer-ray obstruction | `library_no_uniform_additive_nat_ray` in `Bipartite/Problem29.lean` |
| Corollary 4: integer-lattice obstruction | `library_no_lattice_string_scale_embedding`, `library_no_lattice_sequence_scale_embedding` in `Bipartite/Problem29.lean` |
| Corollary 12: real-space obstruction | `library_no_real_string_scale_embedding`, `library_no_real_sequence_scale_embedding` in `Bipartite/RealSpaceObstruction.lean` |

## Scope

The statements use the upstream optimal conditional prefix complexity on
`List Bool`. They include the matrix construction, finite and infinite coding
estimates, graph-distance identification, Hilbert nonrepresentation, interval
counting, and the lattice and real-space consequences. The infinite source is
chosen using the library's Martin--Lof randomness and Levin--Schnorr results.
The labels are chosen by a finite injection. The embedding statement includes
scale zero; restricting it to positive integer scales gives the manuscript's
statement.

The nonrepresentation results hold for every nonnegative reference constant.
The cited fact that a sufficiently large reference constant makes the adjusted
information distance a metric is not formalized here. Monotone complexity is
outside this formalization. See Appendix A of the manuscript for the full scope.

`Audit.lean` contains 50 axiom-dependency checks. Their output uses only
`propext`, `Classical.choice`, and `Quot.sound`; no `sorry` or additional axiom is
used in the included proofs. The source files also produce some non-fatal
linter warnings.


==> anc/lean-supplement/lake-manifest.json <==
{
  "version": "1.2.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/AlexeyMilovanov/kolmogorov-complexity-lean",
      "type": "git",
      "subDir": null,
      "scope": "",
      "rev": "97c6dfc75e67b1954b8968a429178b07c2b33dc8",
      "name": "kolmogorov_complexity",
      "manifestFile": "lake-manifest.json",
      "inputRev": "97c6dfc75e67b1954b8968a429178b07c2b33dc8",
      "inherited": false,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/mathlib4.git",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "0df444a360eaa60ab8c11dca51a86af692955474",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.33.1",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "b7eb3304aeae834b12dda98993a37f6a41f6f0bb",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "5f4d51b81cbd3f6b32b156bfad9056621a040404",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "16f02aa7642864af59f1ff0e384a015994db9118",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "4be2e3d5087eeb272cf5a8853b8f9dd025ef5957",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "3448c0bcc5ce01b2d1546e483ec3620e32df3d0e",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "92c15be17b7caf78c2ad767ec40f89052d908d81",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "4488d40d070b9700d4d5a6aa342f0d40c31b2a2d",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "6130a47896ce867c6a4a55373441e59e565bad0f",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.33.0",
      "inherited": true,
      "configFile": "lakefile.toml"
    }
  ],
  "name": "information_distance",
  "lakeDir": ".lake",
  "fixedToolchain": false
}


==> anc/lean-supplement/lakefile.toml <==
name = "information_distance"
version = "1.0.0"
defaultTargets = ["Audit"]

[[require]]
name = "kolmogorov_complexity"
git = "https://github.com/AlexeyMilovanov/kolmogorov-complexity-lean"
rev = "97c6dfc75e67b1954b8968a429178b07c2b33dc8"

[[lean_lib]]
name = "Bipartite"
globs = ["Bipartite.+"]

[[lean_lib]]
name = "Audit"


==> anc/lean-supplement/lean-toolchain <==
leanprover/lean4:v4.33.1

